Design of Hamiltonian Monte Carlo for perfect simulation of general continuous distributions

Hamiltonian Monte Carlo (HMC) is an efficient method of simulating smooth distributions and has motivated the widely used No-U-turn Sampler (NUTS) and software Stan. We build on NUTS and the technique of "unbiased sampling" to design HMC algorithms that produce perfect simulation of general continuous distributions that are amenable to HMC. Our methods enable separation of Markov chain Monte Carlo convergence error from experimental error, and thereby provide much more powerful MCMC convergence diagnostics than current state-of-the-art summary statistics which confound these two errors. Objective comparison of different MCMC algorithms is provided by the number of derivative evaluations per perfect sample point. We demonstrate the methodology with applications to normal, $t$ and normal mixture distributions up to 100 dimensions, and a 12-dimensional Bayesian Lasso regression. HMC runs effectively with a goal of 20 to 30 points per trajectory. Numbers of derivative evaluations per perfect sample point range from 390 for a univariate normal distribution to 12,000 for a 100-dimensional mixture of two normal distributions with modes separated by six standard deviations, and 22,000 for a 100-dimensional $t$-distribution with four degrees of freedom.

==> anc/Alg1_Hmc.R <==
# -*- Text -*- for GNU Emacs editor
##############################################################################
# R code for Hamiltonian Monte Carlo (HMC), calling a Trajectory function that
#   is defined in the script "Alg2_Trajectory.R"
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of that journal paper in any publication that uses the algorithms
#   published in that article would be greatly appreciated by the authors.

# This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published
#   by the Free Software Foundation, either version 2 of the License,
#   or (at your option) any later version.
# This program is distributed in the hope that it will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#   General Public License for more details.
# You should have received a copy of the GNU General Public License
#   along with this program.  If not, see
#   <https://www.gnu.org/licenses/>.

# This script contains functions to conduct Hamiltonian Monte Carlo (HMC).  It
#   does not actually run the functions.  It only loads them and is intended
#   to be called using the "source" function of R.

##############################################################################
# Function to conduct HMC
# This function does not include the generation of the random numbers and
#   starting points.

# See accompanying file "CodeNotes.txt" for description of differences between
#   this code and the pseudocode in the journal article.
Hmc = function(Ufunc = UfuncNorm, Uderiv = UderivNorm, qstart, rlist,
 Display = TRUE, DProg = FALSE, rho = 0, nu = 1000, mu = 0, Llambda = 0.237) {
 # Function arguments:
 # - Ufunc: Function to calculate the negative log-likelihood U given q
 # - Uderiv: Function to calculate the vector derivative of U w.r.t. q
 # - qstart: Matrix of starting points: number of rows = number of starting
 #   points (nstart), number of columns = number of dimensions (d).
 # - rlist: List with components coming from the function "setrandom"
 #   or "chooserandom" in the script "SetupFunctions.R":
 # - - beta: Vector of values of the kinetic energy parameter beta
 #     (length npast)
 # - - dt: Vector of values of the time step (length npast)
 # - - rsim: Matrix of random numbers (number of rows = npast * nrun)
 # - Display: Logical, whether to display output summary at end
 # - DProg: Logical, whether to display run number to show progress
 # - rho: Correlation between elements of q: this argument is ignored for
 #   likelihoods other than the normal distribution with correlated
 #   components.
 # - nu: Degrees of freedom for multivariate t-distribution: this argument is
 #   ignored for likelihoods other than a t-distribution.
 # - mu: Position of *second* mode of a mixture model, assumed to be positive
 #   and in the first dimension of q.  First mode is assumed to be at zero.
 #   *Note*: This argument must be set to zero for likelihoods other than a
 #   mixture model, because it affects the setting of the starting values.
 # - Llambda: Value of Lasso lambda parameter in the Bayesian Lasso (fixed,
 #   not estimated): this argument is ignored for likelihoods other than the
 #   Bayesian Lasso.

 # The following global variables (set in script "SetupFunctions.R") are used
 #   in this code, as their values do not change over any of the cases we run:
 # - maxpoint: Maximum number of points that we are allowed to construct on
 #   each side of a trajectory
 # - Random number column indices:
 # - - jK    Kinetic energy K
 # - - jsel  Selection of trajectory's destination point
 # - - jMH   Trajectory Metropolis-Hastings test
 # - - jMHro Rounding Metropolis-Hastings test
 # - - jmom  Momentum vector p (vector of length d)
 # - - jdir  Direction vector (vector of length d)
 # - - jro   Rounding congruences (vector of length d)

 # Description of columns in the random-number matrix:
 # - Sampling K (1 value)
 # - Selection of the destination point from a trajectory (1 value)
 # - Metropolis-Hastings acceptance of change in H (1 value)
 # - Metropolis-Hastings acceptance of rounding of q (1 value) (no longer used
 #   in this function; used in function "HmcRound" in "Alg3_Cftp.R" only for
 #   the final trajectory in each run)
 # - Direction of momentum p (d values) (could be reduced to d - 1 values)
 # - Direction vector for FRUTS trajectory (d values) (could be reduced to d -
 #   1 values)
 # - Congruence of rounded values of q (d values) (no longer used in this
 #   function; used in function "HmcRound" in "Alg3_Cftp.R" only for the final
 #   trajectory in each run)

 pars = c(rho, nu, mu, Llambda) # Parameters used in Ufunc
 names(pars) = c("rho", "nu", "mu", "Llambda")

 d = ncol(qstart) # Number of dimensions
 nstart = nrow(qstart) # Number of starting points
 npast = length(rlist$beta)
 nrvec = nrow(rlist$rsim) # Total number of random vectors
 nrun = nrvec / npast # Number of runs (different sets of random numbers)
 if (nrvec %% npast != 0)
  stop("Number of random vectors not a multiple of number of trajectories")

 # Store diagnostics in global variables.
 acceptsto <<- rep(0, nrvec) # Number of Metropolis-Hastings acceptances
 #   for each trajectory, accumulated over different starting points
 npointsto <<- rep(0, nrvec) # Number of points in each trajectory,
 #   accumulated over different starting points

 # Create a variable to hold the output of this function.
 resultsto = array(0, dim = c(nrun * nstart, d))

 for (irun in 1:nrun) {
  if (DProg) cat("Run ", irun, "\n")
  for (istart in 1:nstart) {
   q = qstart[istart,] # Starting point
   for (ipast in 1:npast) {
    # Calculate index of row of random numbers (trajectory within run)
    irand = (irun - 1) * npast + ipast

    # Store initial values of q, U and H for use in the Metropolis-Hastings
    #   step at the end of the trajectory.  We don't have to store p because a
    #   new value for it will be generated from the next row of random
    #   numbers.
    qinit = q
    Uinit = Ufunc(q, pars)
    Hinit = Uinit + rlist$rsim[irand, jK] # jK: index of K; K is already
    #   calculated.

    # Run the trajectory.
    beta = rlist$beta[ipast]
    TrajOut = Trajectory(q, rlist$rsim[irand,], Ufunc, Uderiv, beta,
     rlist$dt[ipast], pars)
    q = TrajOut$q # Destination point
    p = TrajOut$p # Momentum at destination

    # Do Metropolis-Hastings update to account for the changed value of H: H
    #   is preserved in continuous time but not in discrete time.  H
    #   represents negative log-likelihood, so we have a penalty (probability
    #   of acceptance less than 1) if H has increased.
    U = Ufunc(q, pars)
    H = U + sum(p * p)^(beta / 2) / beta
    paccept = min(exp(Hinit - H), 1)
    if (rlist$rsim[irand, jMH] > paccept) { # Sample has been rejected; jMH =
     #   index of random number for Metropolis-Hastings test.
     q = qinit
    } else {
     # Update diagnostics.
     acceptsto[irand] <<- acceptsto[irand] + 1
     npointsto[irand] <<- npointsto[irand] + TrajOut$npoint
    }
   } # ipast
   resultsto[(irun - 1) * nstart + istart,] = q # Index of starting point
   #   within run
  } # istart
 } # irun

 # Usually we don't want to execute the following code for this function.  It
 #   really belongs in the function "HmcRound" in script "Alg3_Cftp.R", as we
 #   need the rounding step to coalesce exactly.  Still, the results become
 #   amazingly close without the rounding step.
 # Display output summary
 if (Display) {
  g1 = function(x) c(0, diff(x))
  g2 = function(x) max(abs(x))
  g3 = function(x) sum(x) > CoalesceTol # CoalesceTol is a global variable.
  y = apply(apply(resultsto, 2, g1), 1, g2)
  y[(1:length(y)) %% nstart == 1] = 0
  #t(array(resultsto, dim = c(nstart, nrun))) # Suitable for 1-D only
  z = cbind(resultsto, round(y, 6))
  print(z)
  cat(sum(tapply(y, rep(1:nrun, each = nstart), g3)),
   " runs failed to coalesce\n")
 }
 invisible(resultsto)
} # Hmc

##############################################################################
# Functions for negative log-likelihoods and derivatives, for the examples
#   used in the article.

######################################## Standard normal distribution in d
#   dimensions
UfuncNorm = function(q, pars) 0.5 * sum(q^2)
UderivNorm = function(q, pars) q

######################################## Normal distribution with unit
#   variances but correlated components
# Formula:
# - variance matrix V = (1 - rho) * I + rho * ones
# - inverse variance matrix V^-1 = (I - (rho / (1 + (d - 1) * rho)) * ones) /
#   (1 - rho)
# Obviously in practice we would try to scale q to remove the correlations,
#   but for this trial, as a test of the method, we are not scaling anything.
UfuncCorr = function(q, pars) {
 d = length(q)
 rho = pars["rho"]
 0.5 * (sum(q^2) - rho * sum(q)^2 / (1.0 + (d - 1) * rho)) / (1.0 - rho)
}

UderivCorr = function(q, pars) {
 d = length(q)
 rho = pars["rho"]
 (q - rho * sum(q) / (1.0 + (d - 1) * rho)) / (1.0 - rho)
}

######################################## Multivariate t distribution in d
#   dimensions, unscaled (Gaussian variance matrix from which it is derived =
#   I): this can be seen as "cheating", as in practice the underlying Gaussian
#   variance matrix would not be known.  Therefore it is not presented in the
#   article.
Ufunc_t = function(q, pars) {
 d = length(q)
 nu = pars["nu"]
 0.5 * (nu + d) * log(1.0 + sum(q^2) / nu)
}

Uderiv_t = function(q, pars) {
 d = length(q)
 nu = pars["nu"]
 (nu + d) * q / (nu + sum(q^2))
}

######################################## Multivariate t distribution in d
#   dimensions, scaled by square root of Hessian at the maximum-likelihood
#   point: this is the one for which results are presented in the article.
Ufunc_tscal = function(q, pars) {
 d = length(q)
 nu = pars["nu"]
 0.5 * (nu + d) * log(1.0 + sum(q^2) / (nu + d))
}

Uderiv_tscal = function(q, pars) {
 d = length(q)
 nu = pars["nu"]
 (nu + d) * q / (nu + d + sum(q^2))
}

######################################## Mixture of standard normal
#   distributions
UfuncNormMix = function(q, pars) {
 mu = pars["mu"]
 muvec = rep(0, length(q))
 muvec[1] = mu
 # Code that is explanatory but susceptible to numerical underflow,
 #   commented out
 #Exp1 = exp(-0.5 * sum(q^2))
 #Exp2 = exp(-0.5 * sum((q - muvec)^2))
 #ExpSum = Exp1 + Exp2
 #-log(ExpSum)

 # Code that allows for underflow
 # Find the q-vector with minimum norm.  Include the factor of 0.5
 #   in the norm, for convenience.
 qNorm = 0.5 * c(sum(q^2), sum((q - muvec)^2))
 imin = which.min(qNorm)
 imax = 3 - imin
 qNormMin = qNorm[imin]
 qNormMax = qNorm[imax]
 Exp2 = exp(qNormMin - qNormMax) # OK if underflow
 qNormMin - log(1.0 + Exp2)
}

UderivNormMix = function(q, pars) {
 mu = pars["mu"]
 muvec = rep(0, length(q))
 muvec[1] = mu
 # Code that is explanatory but susceptible to numerical underflow,
 #   commented out
 #Exp1 = exp(-0.5 * sum(q^2))
 #Exp2 = exp(-0.5 * sum((q - muvec)^2))
 #ExpSum = Exp1 + Exp2
 #(q * Exp1 + (q - muvec) * Exp2) / ExpSum

 # Code that allows for underflow
 # Find the q-vector with minimum norm.  Include the factor of 0.5
 #   in the norm, for convenience.
 qmat = rbind(q, q - muvec)
 qNorm = 0.5 * diag(qmat %*% t(qmat))
 imin = which.min(qNorm)
 imax = which.max(qNorm)
 qmin = qmat[imin,]
 qmax = qmat[imax,]
 qNormMin = qNorm[imin]
 qNormMax = qNorm[imax]
 Exp2 = exp(qNormMin - qNormMax) # OK if underflow
 (qmin + qmax * Exp2) / (1.0 + Exp2)
}

######################################## Bayesian Lasso with Efron et al. 2004
#   diabetes data
# Note clash of notation: beta is used for the HMC energy parameter in routine
#   "Hmc" above, but here it is also used (in accordance with tradition) for
#   the vector of parameters in linear regression.  There is no clash of R
#   variable names.
UfuncLasso = function(q, pars) {
 # Additional global variables used that are not passed as parameters:
 # - LassoX: design matrix
 # - LassoY: y (dependent) variable
 # - betahat: OLS estimates of regression coefficients
 # - tauhat: estimate of parameter tau = 1 / sigma
 # - Ldiab: lower triangular de-scaling matrix from q[1:(d - 1)] to regression
 #   coefficients
 # - cvtauhat: coefficient of variation of tauhat; q[d] is the scaled log of
 #   tau (see calculation of Ltau below).
 # - LassoDf: number of degrees of freedom for the model, = number of data
 #   records + number of Lasso parameters.  We would subtract 1 if using tau
 #   as a model parameter but not if using log(tau) which is what we do.
 d = length(q)
 d1 = d - 1
 Llambda = pars["Llambda"]
 Lbeta = betahat + Ldiab %*% cbind(q[1:d1]) # De-scale Lasso beta (regression
 #   coefficients)
 Ltau = tauhat * exp(cvtauhat * q[d])
 Ssum = sum((LassoY - LassoX %*% Lbeta)^2)
 Tsum = sum(abs(Lbeta[2:d1])) # Omit the intercept coefficient.
 # We could remove the log function below, but there is so much chance
 #   of introducing a bug that I haven't done it.
 Ltau * (0.5 * Ltau * Ssum + Llambda * Tsum) - LassoDf * log(Ltau)
}

UderivLasso = function(q, pars) {
 d = length(q)
 d1 = d - 1
 Llambda = pars["Llambda"]
 Lbeta = betahat + Ldiab %*% cbind(q[1:d1])
 signbeta = sign(Lbeta)
 signbeta[1] = 0 # Remove intercept parameter from Lasso.
 Ltau = tauhat * exp(cvtauhat * q[d])
 dtaudq = cvtauhat * Ltau # Derivative of Ltau w.r.t. q[d]
 Ssum = sum((LassoY - LassoX %*% Lbeta)^2)
 Tsum = sum(abs(Lbeta[2:d1])) # Omit the intercept coefficient.
 c(t((Llambda * Ltau) * signbeta - Ltau^2 * t(LassoX) %*%
  (LassoY - LassoX %*% Lbeta)) %*% Ldiab,
  dtaudq * (Ltau * Ssum + Llambda * Tsum - LassoDf / Ltau))
}


==> anc/Alg2_FrutsTrajectory.R <==
# -*- Text -*- for GNU Emacs editor
##############################################################################
# R code for a Hamiltonian Monte Carlo (HMC) trajectory, to be called by the
#   routine "Hmc" in the script "Alg1_Hmc.R"
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of that journal paper in any publication that uses the algorithms
#   published in that article would be greatly appreciated by the authors.

# This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published
#   by the Free Software Foundation, either version 2 of the License,
#   or (at your option) any later version.
# This program is distributed in the hope that it will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#   General Public License for more details.
# You should have received a copy of the GNU General Public License
#   along with this program.  If not, see
#   <https://www.gnu.org/licenses/>.

# This script contains a function to construct one trajectory for Hamiltonian
#   Monte Carlo (HMC), including limiting the number of points in the
#   trajectory, and select a destination point from it.  This script does not
#   actually run the function.  It only loads it and is intended to be called
#   using the "source" function of R.

##############################################################################
# Main function to conduct HMC
# This function does not include the generation of random numbers.
# It is much more complex than the pseudocode (Algorithm 2 of the article)
#   because it implements a limit on the number of trajectory points,
#   described in Supplementary section S1.

# See accompanying file "CodeNotes.txt" for description of differences between
#   this code and the pseudocode in the journal article.
Trajectory = function(qinit, rvec, Ufunc, Uderiv, beta, dt, pars) {
 # Function arguments:;
 # - qinit:  Origin of trajectory
 # - rvec:   Vector of random numbers
 # - Ufunc:  Function for negative log-likelihood (NLL) or potential energy U
 # - Uderiv: Derivative of Ufunc with respect to q
 # - beta:   Parameter for kinetic energy K
 # - dt:     Time step for discretization of the trajectory
 # - pars:   Distribution-specific parameters for Ufunc and Uderiv

 # The following global variables (set in script "SetupFunctions.R") are used
 #   in this code, as their values do not change over any of the cases we run:
 # - maxpoint: Maximum number of points that we are allowed to construct on
 #   each side of a trajectory
 # - Random number column indices:
 # - - jK    Kinetic energy K
 # - - jsel  Selection of trajectory's destination point
 # - - jMH   Trajectory Metropolis-Hastings test
 # - - jMHro Rounding Metropolis-Hastings test
 # - - jmom  Momentum vector p (vector of length d)
 # - - jdir  Direction vector (vector of length d)
 # - - jro   Rounding congruences (vector of length d)

 d = length(qinit)

 # Allocate storage.
 qsto = array(0, dim = c(2 * maxpoint + 1, d)) # Array for storing
 #   points in a trajectory, so that we can sample one after the set
 #   is generated
 psto = array(0, dim = c(2 * maxpoint + 1, d)) # Array for storing
 #   momentum values in a trajectory, needed for calculating H to do
 #   the Metropolis-Hastings step on the final selected point from the
 #   trajectory.  Except for point 1, the value of p will be at an
 #   integer-plus-a-half multiple of the time step.

 # Initialise the trajectory.
 hdt = 0.5 * dt # Half time step, for momentum offsets: in the leapfrog
 #   algorithm, momentum is calculated at integer-plus-a-half multiples of the
 #   time step.
 q = qinit # Origin of the trajectory
 pdot = -Uderiv(q, pars)

 # Set variables from the random numbers.  Note many random numbers have
 #   already been pre-processed in "CftpMain.R": elements of rvec already
 #   provide the kinetic energy, momentum and direction vector without any
 #   further calculation.
 p      = rvec[jmom] # Momentum vector at origin
 dirvec = rvec[jdir] # Direction vector, FRUTS innovation

 # Calculate p at plus and minus one half time step.
 pplus = p + hdt * pdot
 pminus = p - hdt * pdot
 pExPlus = pplus # Value of p at the extreme point one half timestep beyond
 #   the furthest trajectory point on the forward side
 pExMinus = pminus # Same on backward side
 # Calculate the signs of the dot products of pplus and pminus with dirvec.
 #   We don't need to worry about a zero dot product because it has
 #   probability zero.  Still, my inclination is to bias towards including
 #   extra points in the trajectory, so that we sample from as long a
 #   trajectory as possible.
 SignPlus = sum(pplus * dirvec)
 SignMinus = sum(pminus * dirvec)
 SignMid = sum(p * dirvec) # Only needed if following test fails,
 #   but convenient to do here anyway
 # We will store the trajectory points from the lowest index at the extreme of
 #   the backward side to highest index at the extreme of the forward side.
 #   These may need to be switched at the end to ensure that the trajectory
 #   increments make positive dot products with the direction vector.  This is
 #   recorded in the logical variable lSwitchNumbering.
 if (SignPlus * SignMinus >= 0.0) { # Do both sides of trajectory.
  lDoPlus = TRUE # Whether to do the plus side
  lDoMinus = TRUE # Whether to do the minus side
  lTermPlus = FALSE # Whether plus side has terminated yet
  lTermMinus = FALSE # Whether minus side has terminated yet
  lSwitchNumbering = SignPlus <= 0.0
 } else if (SignPlus * SignMid >= 0.0) {
  lDoPlus = TRUE
  lDoMinus = FALSE
  lTermPlus = FALSE
  lTermMinus = TRUE
  lSwitchNumbering = SignPlus <= 0.0
 } else { # SignPlus * SignMid < 0.0
  lDoPlus = FALSE
  lDoMinus = TRUE
  lTermPlus = TRUE
  lTermMinus = FALSE
  lSwitchNumbering = SignMinus <= 0.0
 }

 # Variables firstpoint and lastpoint record the first point (furthest on the
 #   backward side) and last point (furthest on the forward side) of the
 #   trajectory.  They will be switched if lSwitchNumbering is true, so that
 #   progressing from firstpoint to lastpoint always makes positive dot
 #   products with the direction vector.
 origpoint = maxpoint + 1 # Trajectory origin == halfway through storage
 #   array.  Note the pseudocode in the article puts it at zero for
 #   convenience, but this code doesn't.
 firstpoint = origpoint
 lastpoint = origpoint
 limpoint = 2 * maxpoint + 1 # Limit of storage
 qsto[firstpoint,] = q # Trajectory points
 psto[firstpoint,] = p # Momentum points, needed to calculate final H
 # Along the trajectory, qsto will store values of q at integer time points 1,
 #   2, 3, ..., and -1, -2, -3, ..., while, except for the initial point, psto
 #   will store p at integer-minus-a- half time points 0.5, 1.5, 2.5, ..., and
 #   -0.5, -1.5, -2.5, ....  The variables pExPlus and pExMinus will store the
 #   values of p half a time step *beyond* the furthest positive and negative
 #   points on the trajectory.
 # Then the value of p at an integer time point will be the average of the
 #   values at the integer-plus-or-minus-a-half points on either side.  This
 #   needs to be calculated only at the extreme points and the final, randomly
 #   selected point.
 
 # Forward side of trajectory: increment lastpoint
 if (lDoPlus) {
  for (ipoint in (origpoint + 1):limpoint) {
   # Hamiltonian dynamics
   qdot = sum(pExPlus * pExPlus)^(beta / 2 - 1) * pExPlus
   q = q + dt * qdot
   pdot = -Uderiv(q, pars)
   p = pExPlus + dt * pdot
   if (sum(p * dirvec) * SignPlus >= 0.0) { # Continue trajectory.
    lastpoint = ipoint
    qsto[ipoint,] = q
    psto[ipoint,] = pExPlus
    pExPlus = p
   } else { # Termination condition: use momentum at q (integer time point) (=
    #   average of p at the integer-plus-a-half time points on either side) to
    #   determine whether to include the current point.
    if (sum((pExPlus + p) * dirvec) * SignPlus >= 0.0) { # Include.
     lastpoint = ipoint
 	qsto[ipoint,] = q
     psto[ipoint,] = pExPlus
 	pExPlus = p
    } # Include
    lTermPlus = TRUE
    break
   } # Termination condition
  } # ipoint
 } # lDoPlus
 
 # Backward side of trajectory: decrement firstpoint
 if (lDoMinus) {
  # GML 20200217: Ensure that we reset q.
  q = qinit
  for (ipoint in seq(origpoint - 1, 1, -1)) {
   # Hamiltonian dynamics
   qdot = sum(pExMinus * pExMinus)^(beta / 2 - 1) * pExMinus
   q = q - dt * qdot
   pdot = -Uderiv(q, pars)
   p = pExMinus - dt * pdot
   if (sum(p * dirvec) * SignMinus >= 0.0) { # Continue trajectory.
    firstpoint = ipoint
    qsto[ipoint,] = q
    psto[ipoint,] = pExMinus
    pExMinus = p
   } else { # Termination condition: use momentum at q (integer time point) (=
    #   average of p at the integer-plus-a-half time points on either side) to
    #   determine whether to include the current point.
    if (sum((pExMinus + p) * dirvec) * SignMinus >= 0.0) { # Include.
     firstpoint = ipoint
 	qsto[ipoint,] = q
     psto[ipoint,] = pExMinus
 	pExMinus = p
    } # Include
    lTermMinus = TRUE
    break
   } # Termination condition
  } # ipoint
 } # lDoMinus

 # Possible outcomes:
 # - Both sides terminated: Select the destination uniformly from the range
 #   firstpoint:lastpoint.
 # - Neither side terminated: Select the destination uniformly from the range
 #   firstpoint:lastpoint.
 # - Forward side terminated but backward side didn't: Extend the backward
 #   side using storage positions limpoint down to lastpoint + 1.  Adjust
 #   firstpoint as we go, noting that now firstpoint > lastpoint.
 # - - Backward side now terminates: Select the destination uniformly from the
 #     combined range c(firstpoint:limpoint, 1:lastpoint).
 # - - Backward side still does not terminate: Discard the extra points and
 #     select the destination from the range 1:lastpoint.  Selection is not
 #     uniform.  Probability of any point other than origpoint is 1 /
 #     limpoint.  Probability of selecting origpoint is (limpoint - lastpoint)
 #     / limpoint.  For coalescence: Generate a random uniform variable i on
 #     the range 1:limpoint.  If i < origpoint, select point i.  If i >
 #     origpoint + (limpoint - lastpoint), select point i - (limpoint -
 #     lastpoint).  Otherwise select origpoint.
 # - Backward side terminated but forward side didn't: Extend the forward side
 #   using storage positions 1:(firstpoint - 1).  Adjust lastpoint as we go,
 #   noting that now lastpoint < firstpoint.
 # - - Forward side now terminates: Select the destination uniformly from the
 #     combined range c(firstpoint:limpoint, 1:lastpoint).
 # - - Forward side still does not terminate: Discard the extra points and
 #     select the destination from the range firstpoint:limpoint.  Selection
 #     is not uniform.  Probability of any point other than origpoint is 1 /
 #     limpoint.  Probability of selecting origpoint is (limpoint - lastpoint)
 #     / limpoint.  For coalescence: Generate a random uniform variable i on
 #     the range 1:limpoint.  If i > origpoint, select point i.  If i <
 #     origpoint - (firstpoint - 1), select point i + firstpoint - 1.
 #     Otherwise select origpoint.
 # We have to count the points in reverse order if lSwitchNumbering is true.

 # I like a clear flow of ideas in the code.  Therefore we will first generate
 #   the extra points if necessary, and only after that use our random number
 #   to select the destination point.
 # Note that we have set lTermPlus to true if lDoPlus is false (i.e., no
 #   forward side to trajectory), and lTermMinus to true if lDoMinus is false
 #   (no backward side to trajectory).
 # The condition lastpoint < limpoint below is necessary only because R's
 #   "seq" function is silly and produces an error where it should produce an
 #   empty range.
 lExtendMinus = lTermPlus & !lTermMinus & lastpoint < limpoint
 lExtendPlus = lTermMinus & !lTermPlus & firstpoint > 1

 if (lExtendMinus) { # Extend on backward side.
  q = qsto[firstpoint,]
  for (ipoint in seq(limpoint, lastpoint + 1, -1)) {
   # Hamiltonian dynamics
   qdot = sum(pExMinus * pExMinus)^(beta / 2 - 1) * pExMinus
   q = q - dt * qdot
   pdot = -Uderiv(q, pars)
   p = pExMinus - dt * pdot
   if (sum(p * dirvec) * SignMinus >= 0.0) { # Continue trajectory.
    firstpoint = ipoint
    qsto[ipoint,] = q
    psto[ipoint,] = pExMinus
    pExMinus = p
   } else { # Termination condition: use momentum at q (integer time point) (=
    #   average of p at the integer-plus-a-half time points on either side) to
    #   determine whether to include the current point.
    if (sum((pExMinus + p) * dirvec) * SignMinus >= 0.0) { # Include.
     firstpoint = ipoint
 	qsto[ipoint,] = q
     psto[ipoint,] = pExMinus
 	pExMinus = p
    } # Include
    lTermMinus = TRUE
    break
   } # Termination condition
  } # ipoint
 } # lExtendMinus

 if (lExtendPlus) { # Extend on forward side.
  q = qsto[lastpoint,]
  for (ipoint in 1:(firstpoint - 1)) {
   # Hamiltonian dynamics
   qdot = sum(pExPlus * pExPlus)^(beta / 2 - 1) * pExPlus
   q = q + dt * qdot
   pdot = -Uderiv(q, pars)
   p = pExPlus + dt * pdot
   if (sum(p * dirvec) * SignPlus >= 0.0) { # Continue trajectory.
    lastpoint = ipoint
    qsto[ipoint,] = q
    psto[ipoint,] = pExPlus
    pExPlus = p
   } else { # Termination condition: use momentum at q (integer time point) (=
    #   average of p at the integer-plus-a-half time points on either side) to
    #   determine whether to include the current point.
    if (sum((pExPlus + p) * dirvec) * SignPlus >= 0.0) { # Include.
     lastpoint = ipoint
 	qsto[ipoint,] = q
     psto[ipoint,] = pExPlus
 	pExPlus = p
    } # Include
    lTermPlus = TRUE
    break
   } # Termination condition
  } # ipoint
 } # lExtendPlus

 # Sample our point from the trajectory.  It will have index ipoint.
 # Also need to record whether the sampled point is from the forward or
 #   backward side of the trajectory.  Both lSamplePlus and lSampleMinus will
 #   remain false if the sampled point is the original point.
 lSamplePlus = FALSE
 lSampleMinus = FALSE

 # Easy case: both terminated or both failed to terminate: uniform
 #   sampling.  We have to check whether firstpoint <= lastpoint.
 if ((lTermPlus & lTermMinus) | (!lTermPlus & !lTermMinus)) {
  if (firstpoint <= lastpoint) {
   npoint = lastpoint - firstpoint + 1
   if (!lSwitchNumbering) {
    # min function is for case random number exactly == 1.
    ipoint = firstpoint + min(floor(npoint * rvec[jsel]), npoint - 1)
   } else {
    ipoint = lastpoint - min(floor(npoint * rvec[jsel]), npoint - 1)
   }
   lSamplePlus = ipoint > origpoint
   lSampleMinus = ipoint < origpoint
  } else { # Code is the same whether lExtendMinus or lExtendPlus is true
   npoint = limpoint - firstpoint + 1 + lastpoint
   if (!lSwitchNumbering) {
    ipoint = firstpoint + min(floor(npoint * rvec[jsel]), npoint - 1)
    ipoint = (ipoint - 1) %% limpoint + 1 # Stay in range.
   } else {
    ipoint = lastpoint - min(floor(npoint * rvec[jsel]), npoint - 1)
    ipoint = (ipoint - 1) %% limpoint + 1
   }
   if (firstpoint <= origpoint) { # Forward side wrapped around.
    lSamplePlus = (ipoint > origpoint) | (ipoint <= lastpoint)
    lSampleMinus = (ipoint < origpoint) & (ipoint >= firstpoint)
   } else { # firstpoint > origpoint: Backward side wrapped around.
    lSamplePlus = (ipoint > origpoint) & (ipoint <= lastpoint)
    lSampleMinus = (ipoint < origpoint) | (ipoint >= firstpoint)
   }
  } # firstpoint > lastpoint
 } else {

  # Difficult case: one side terminated but the other didn't.  But at least we
  #   exclude the extra points, so don't have to loop around.  This case is
  #   undesirable because it gives a substantial probability to staying in the
  #   sample place (destination = origin), but it is necessary for detailed
  #   balance.  Hence we want to set maxpoint high to maximise the probability
  #   of terminating on both sides.  And, of course, we want to set the time
  #   step accurately so as not to get too many points in the trajectory.
  # First remove the extra points.
  if (lExtendPlus & lastpoint < firstpoint) {
   lastpoint = limpoint
   pExPlus = psto[1,]
  }
  if (lExtendMinus & firstpoint > lastpoint) {
   firstpoint = 1
   pExMinus = psto[limpoint,]
  }

  # Proceed with sampling.
  npoint = lastpoint - firstpoint + 1 # Note: Don't sample uniformly.
  nsurplus = limpoint - npoint
  if (!lSwitchNumbering) {
   ipoint = firstpoint + min(floor(limpoint * rvec[jsel]), limpoint - 1)
   if (ipoint > origpoint) {
    if (ipoint <= origpoint + nsurplus) {
     ipoint = origpoint
    } else {
     ipoint = ipoint - nsurplus
    }
   } # No change if ipoint <= origpoint
  } else { # lSwitchNumbering
   ipoint = lastpoint - min(floor(limpoint * rvec[jsel]), limpoint - 1)
   if (ipoint < origpoint) {
    if (ipoint >= origpoint - nsurplus) {
     ipoint = origpoint
    } else {
     ipoint = ipoint + nsurplus
    }
   } # No change if ipoint >= origpoint
  }
 } # Difficult case

 q = qsto[ipoint,]
 p = psto[ipoint,] # Integer-minus-a-half time point except at origpoint

 # Need to adjust p to the full-integer time point.
 if (lSamplePlus) { # ipoint > origpoint except that it may wrap around.
  if (ipoint == lastpoint) {
   p = 0.5 * (p + pExPlus)
  } else if (ipoint == limpoint) { # Wrapped around on forward side
   p = 0.5 * (p + psto[1,])
  } else {
   p = 0.5 * (p + psto[ipoint + 1,])
  }
 }
 if (lSampleMinus) { # ipoint < origpoint except that it may wrap around.
  if (ipoint == firstpoint) {
   p = 0.5 * (p + pExMinus)
  } else if (ipoint == 1) { # Wrapped around on backward side
   p = 0.5 * (p + psto[limpoint,])
  } else {
   p = 0.5 * (p + psto[ipoint - 1,])
  }
 }
 list(q = q, p = p, npoint = npoint)
}


==> anc/Alg3_Cftp.R <==
# -*- Text -*- for GNU Emacs editor
##############################################################################
# R code for coupling from the past (CFTP) with Hamiltonian Monte Carlo (HMC).
#   This script comprises the function "HmcRound" which calls the function
#   "Hmc" defined in script "Alg1_Hmc.R" and rounds the results.  The other
#   function in the article's pseudocode, "Cftp", which conducts the CFTP, has
#   already been incorporated into the functions "Hmc" and "HmcRound", by
#   loops on runs (different sets of random numbers) and starting points.  We
#   don't need to define a separate R function for it.
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published
#   by the Free Software Foundation, either version 2 of the License,
#   or (at your option) any later version.
# This program is distributed in the hope that it will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#   General Public License for more details.
# You should have received a copy of the GNU General Public License
#   along with this program.  If not, see
#   <https://www.gnu.org/licenses/>.

# This script contains a function to round the results of Hamiltonian Monte
#   Carlo (HMC) in order to run coupling from the past (CFTP).  It does not
#   actually run the function.  It only loads it and is intended to be called
#   using the "source" function of R.

##############################################################################
# Function to call HMC and round the results
# This function does not include the generation of the random numbers and
#   starting points.

HmcRound = function(Ufunc = UfuncNorm, Uderiv = UderivNorm, qstart, rlist,
  Display = TRUE, DProg = FALSE, rho = 0, nu = 1000, mu = 0,
  Llambda = 0.237, w = 0.01) {
 # Function arguments are the same as for function "Hmc" in script
 #   "Alg1_Hmc.R", except for the addition of the rounding width w.
 # The random numbers to do the rounding are inside the matrix of random
 #   numbers for historical reasons, unlike in the article's pseudocode.

 # The following global variables (set in script "SetupFunctions.R") are used
 #   in this code, as their values do not change over any of the cases we run:
 # - maxpoint: Maximum number of points that we are allowed to construct on
 #   each side of a trajectory
 # - Random number column indices:
 # - - jK    Kinetic energy K
 # - - jsel  Selection of trajectory's destination point
 # - - jMH   Trajectory Metropolis-Hastings test
 # - - jMHro Rounding Metropolis-Hastings test
 # - - jmom  Momentum vector p (vector of length d)
 # - - jdir  Direction vector (vector of length d)
 # - - jro   Rounding congruences (vector of length d)
 # More explanation of the columns in the random-number matrix is given in
 #   function "Hmc" in "Alg1_Hmc.R".

 # Code copied from "Hmc" function
 pars = c(rho, nu, mu, Llambda) # Parameters used in Ufunc
 names(pars) = c("rho", "nu", "mu", "Llambda")

 d = ncol(qstart) # Number of dimensions
 nstart = nrow(qstart) # Number of starting points
 npast = length(rlist$beta)
 nrvec = nrow(rlist$rsim) # Total number of random vectors
 nrun = nrvec / npast # Number of runs (different sets of random numbers)
 if (nrvec %% npast != 0)
  stop("Number of random vectors not a multiple of number of trajectories")
 # End of code copied from "Hmc" function.

 # The results from the "Hmc" function are from running Hmc over a factorial
 #   combination of different starting points and different runs.
 # Set Display = FALSE in Hmc call, because we'll display the results summary
 #   at the end of this function.
 qmat = Hmc(Ufunc, Uderiv, qstart, rlist, Display = FALSE, DProg = DProg,
  rho = rho, nu = nu, mu = mu, Llambda = Llambda)

 # Do the rounding and associated Metropolis-Hastings test on each row of
 #   output.
 for (irun in 1:nrun)
  for (istart in 1:nstart) {
   istartrun = (irun - 1) * nstart + istart
   q = qmat[istartrun,]
   U = Ufunc(q, pars)
   # Note that the random numbers have already been scaled by w in script
   #   "CftpMain.R", so we don't need to scale them again.
   # Use only the last random number within each run for the rounding.
   ipastrun = irun * npast
   qnew = w * (q %/% w) + rlist$rsim[ipastrun, jro]
   Unew = Ufunc(qnew, pars)
   pacceptround = min(exp(U - Unew), 1)
   if (rlist$rsim[ipastrun, jMHro] <= pacceptround) # Rounding is accepted.
    qmat[istartrun,] = qnew
 }

 # Display output summary
 if (Display) {
  g1 = function(x) c(0, diff(x))
  g2 = function(x) max(abs(x))
  g3 = function(x) sum(x) > CoalesceTol # CoalesceTol is a global variable.
  y = apply(apply(qmat, 2, g1), 1, g2)
  y[(1:length(y)) %% nstart == 1] = 0
  #t(array(qmat, dim = c(nstart, nrun))) # Suitable for 1-D only
  z = cbind(qmat, round(y, 6))
  print(z)
  cat(sum(tapply(y, rep(1:nrun, each = nstart), g3)),
   " runs failed to coalesce\n")
 }
 invisible(qmat)
}


==> anc/AlgS1_Rocftp.R <==
# -*- Text -*- For GNU Emacs
##############################################################################
# R code for read-once coupling from the past (ROCFTP) with Hamiltonian Monte
#   Carlo (HMC).  This script comprises the function "Rocftp" which calls the
#   functions "HmcRound" defined in script "Alg3_Cftp.R" and "setrandom" in
#   script "SetupFunctions.R" rounds the results.
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published
#   by the Free Software Foundation, either version 2 of the License,
#   or (at your option) any later version.
# This program is distributed in the hope that it will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#   General Public License for more details.
# You should have received a copy of the GNU General Public License
#   along with this program.  If not, see
#   <https://www.gnu.org/licenses/>.

# This script contains a function to run read-once coupling from the past
#   (ROCFTP) with Hamiltonian Monte Carlo (HMC).  It does not actually run the
#   function.  It only loads it and is intended to be called using the
#   "source" function of R.

##############################################################################
# Function to run ROCFTP, Algorithm S1 of the article's Supplementary Material
Rocftp = function(Ufunc = UfuncNorm, Uderiv = UderivNorm, qstart, npast, NS,
 betaset = 2, alpha = 2, Display = TRUE, BlockDisplay = TRUE, rho = 0,
 nu = 1000, mu = 0, Llambda = 0.237, w = 0.01, seed = 1) {
 # Function arguments:
 # - Ufunc: Function to calculate the negative log-likelihood U given q
 # - Uderiv: Function to calculate the vector derivative of U w.r.t. q
 # - qstart: Matrix of starting points
 # - npast: ROCFTP block length
 # - NS: Desired sample-size of near-perfect, near-independent simulations
 # - betaset: Vector of values of the kinetic-energy parameter beta, passed
 #   directly to "setrandom"
 # - alpha: Scalar to characterize the tails of the target distribution,
 #   passed directly to "setrandom"
 # - Display: Logical, whether to display results through the progress of HMC
 # - BlockDisplay: Logical, whether to display a summary at the end of each
 #   block as it is run
 # - rho, nu, mu, Llambda: Potential arguments for Ufunc, passed on to
 #   function "HmcRound"
 # - w: Width for rounding, used in function HmcRound (script "Alg3_Cftp.R")
 # Argument "nst" in the pseudocode is the number of rows in "qstart", so
 #   doesn't need to be passed as an argument here.
 # Argument "dR" in the pseudocode corresponds to the global variable
 #   "ncolsim" which has already been defined in function "setglobal".
 #   Therefore it doesn't need to be passed as an argument here.
 nstart = nrow(qstart) # Number of starting points, not including the extra
 #   row used for the final output
 d = ncol(qstart) # Number of dimensions
 Q = array(0, dim = c(nstart + 1, d)) # Current results: include an extra row
 #   to go into the final results; this row is not reset at the beginning of
 #   each block.
 QS = array(0, dim = c(NS, d)) # Final results
 Q[nstart + 1,] = Q[nstart,] # Initialize extra row to the old final row.
 #   This row is intended to be the maximum-likelihood point, but it doesn't
 #   matter which row it is.
 iBlock = 0 # Block counter (coalesced or not)
 iS = 0 # Final-result counter (coalesced blocks after the first coalesced one)
 BlocksToCoal = 0 # Counter of number of blocks between coalescence events
 MaxBlocksToCoal = 0 # Maximum number of blocks between coalescence events
 # Set random number seed to make output repeatable.
 set.seed(seed)
 while (iS <= NS) { # Loop over blocks.
  iBlock = iBlock + 1
  QS[max(iS, 1),] = Q[nstart + 1,] # Store initial value in case this block
  #   coalesces.  ROCFTP uses the initial value of a coalescent block, not the
  #   final value, in order to avoid bias towards easier sets of random
  #   numbers.  This value will be overwritten at the beginning of the next
  #   block unless this block coalesces and iS is incremented below.
  # Set the random numbers and values of beta (kinetic-energy parameter, which
  #   is allowed to vary between trajectories), and dt (time step, which
  #   depends on beta and alpha).
  # We call "setrandom" again for every ROCFTP block; therefore set nrun = 1
  #   and seed = 0 to stop setrandom from resetting the seed.  Also in ROCFTP
  #   we don't need to vary the number of trajectories in order to attain
  #   coalescence for every block (as we do with ordinary CFTP); therefore we
  #   can set maxpast = npast.
  # This call includes the random numbers for both HMC and rounding of the
  #   results.
  rlist = setrandom(d, betaset, alpha, nrun = 1, maxpast = npast, seed = 0)
  Q[1:nstart,] = qstart # Beginning of block: initialize to starting points,
  #   but don't change the extra row nstart + 1.
  # Call the function to conduct the HMC.  Include the extra row here.
  Q = HmcRound(Ufunc, Uderiv, Q, rlist,
   Display = Display, rho = rho, nu = nu, mu = mu, Llambda = Llambda, w = w)
  # Check for coalescence.  We don't check this for the extra row.  It can
  #   occasionally happen that all of our fixed starting points coalesce but
  #   the variable one doesn't.  That doesn't affect the ergodic distribution
  #   of the process, but can produce (very) small serial correlations in the
  #   output.  We regard it as a lesser evil than departure from the ergodic
  #   distribution (which could happen if we included the extra row in the
  #   coalescence checking).
  # This code differs from the pseudocode, being vectorized and outside the
  #   above loop.
  # cbind function is needed when d = 1.
  # Calculate the minimum and maximum of each coordinate, over the different
  #   starting points.
  Qmin = apply(cbind(Q[1:nstart,]), 2, min)
  Qmax = apply(cbind(Q[1:nstart,]), 2, max)
  BlocksToCoal = BlocksToCoal + 1
  if (max(Qmax - Qmin) <= CoalesceTol) { # We have a coalesced block!
   iS = iS + 1 # Increment the counter for coalesced blocks.  This also stops
   #   the previous row of QS being overwritten
   MaxBlocksToCoal = max(MaxBlocksToCoal, BlocksToCoal)
   BlocksToCoal = 0
  } # Coalesced block
  if (BlockDisplay) cat("Block ", iBlock, ", burnt in ", as.numeric(iS >= 1),
   ", coalesced ", max(iS - 1, 0), ", max ", MaxBlocksToCoal, "\n")
 } # iS <= NS
 if (BlockDisplay)
  cat("Max blocks between coalescence events = ", MaxBlocksToCoal, "\n")
 invisible(QS)
} # Rocftp


==> anc/Figs.R <==
###########################################################################
# R script to create figures for HMC coalescence paper
# George Leigh, August 2019, updated January 2020
# Modified May 2020 when paper was retyped into LaTeX and figures made into
#   PostScript files.
# Modified again May 2021 and July 2021 for revision of paper.  The main
#   change was to combine two figures into one.
# Note: This code uses an earlier version of the FRUTS algorithm which does
#   not exactly satisfy detailed balance.  We have judged that it is still
#   good enough to produce figures, and we have not replaced it.  In the
#   examples shown, the only potential difference between this code and the
#   correct FRUTS code is in whether the final point on each side of the
#   trajectory is accepted or rejected.

######################################## Figure of HMC trajectory
# Code taken mostly from "Hmc.R"
nsim = 1
maxpoint = 1000 # Maximum number of points that we are allowed to
#   construct in one trajectory
nsing = 4 # Number of single (scalar) random numbers per trajectory
nmult = 3 # Number of d-dimensional random vectors per trajectory.
nsing1 = nsing + 1
nrow = 2 # We only want 1 row but we want rsim to be a matrix

d = 2
beta = 2
h = 0.2
w = 0.01

nstart = 1

nsingd = nsing + d
nsingd1 = nsingd + 1
nsing2d = nsingd + d
nsing2d1 = nsing2d + 1
nsing3d = nsing2d + d
ncol = nsing + nmult * d # Total number of random numbers per trajectory:
# - sampling K (1)
# - selection of a point in the trajectory (1)
# - Metropolis-Hastings step for change in H (1)
# - Metropolis-Hastings step for rounding of q (1)
# - direction of p (d) (could be reduced to d - 1)
# - direction vector to gauge to gauge termination of trajectory (d)
#   (could be reduced to d - 1).
# - congruence of rounded values of q (d)

qsto = array(0, dim = c(maxpoint, d)) # Array for storing points in a
#   trajectory, so that we can sample one after the set is generated
psto = array(0, dim = c(maxpoint, d)) # Array for storing momentum
#   values in a trajectory, needed for calculating H to do the
#   Metropolis-Hastings step on the final selected point from the
#   trajectory.  Except for point 1, the value of p will be at an
#   integer-plus-a-half multiple of the time step.

set.seed(1)

betavec = beta
betarep = rep(betavec, nsim)

q0 = rnorm(d)

rsim = array(0, dim = c(nrow, ncol)) # Matrix to hold the simulations
# I have checked that the rgamma routine correctly uses a vector for
#   the shape parameter, even though the help doesn't mention that.
rsim[, 2:nsing] = runif(nrow * (nsing - 1)) # Uniform distributions:
# - column 2: # To select a point from the trajectory
# - column 3: # Metropolis-Hastings acceptance of change in H
# - column 4: # Metropolis-Hastings acceptance of rounding of q
rsim[, nsing1:ncol] = rnorm(nrow * (ncol - nsing))
# I've put the gamma random variables last, as they use a variable
#   number of random numbers.  If put first, a change in the values
#   in betavec would change the other columns.
# I have also reversed the order of them, as the variable number of
#   random numbers only seems to set in for beta < 2.
rsim[, 1] = rev(rgamma(nrow, d / rev(betarep))) # K, gamma distribution

# Convert the directions of p and the direction vector from normal
#   random variables to directions.  Also multiply the direction unit
#   vector of p by the magnitude calculated from K.
f = function(x) x / sqrt(c(x %*% x))
# The cbind function below is for when d = 1, to force it into a matrix.
rsim[, nsing1:nsingd] = rep((betarep * rsim[, 1])^(1 / betarep), d) *
 t(apply(cbind(rsim[, nsing1:nsingd]), 1, f))
rsim[, nsingd1:nsing2d] = t(apply(cbind(rsim[, nsingd1:nsing2d]), 1, f))

# Convert the rounding congruences of q from uniform on the interval
#   [0, 1] to uniform on [0, w].
rsim[, nsing2d1:nsing3d] = w * rsim[, nsing2d1:nsing3d]

qstart = array(0.0, dim = c(nsim * nstart, d))
qstart[] = q0

dtrep = h * betarep^(1 / betarep - 1.0) *
 gamma(d / betarep) / gamma(1.0 + (d - 1) / betarep)

q = qstart[1,] # Coordinate vector
ipast = 1
p = rsim[ipast, nsing1:nsingd] # Momentum vector
beta = betarep[ipast]
dt = dtrep[ipast]
hdt = 0.5 * dt
# Store initial values of q and p for use when we go in the
#   opposite direction.
qinit = q
pinit = p
pdotinit = -q # *** marks dependent on the target distribution
pdot = pdotinit
Uinit = 0.5 * c(q %*% q) # ***
Hinit = Uinit + rsim[ipast, 1]
dirvec = rsim[ipast, nsingd1:nsing2d] # Random direction vector, to
#   gauge when the trajectory terminates
# It would be more elegant to use the sign function here but it
#   would lead to trouble if by chance the dot product is exactly
#   zero.
if (p %*% dirvec < 0.0) dirvec = -dirvec # Ensure that p %*% dirvec
#   > 0, to make computation easier.  Taking the negative of the
#   direction vector gives identical results.
# Calculate p at the half time step.
p = p + hdt * pdot

npoint = 1
firstpoint = maxpoint + 1
lastpoint = 1
qsto[1,] = q
psto[1,] = pinit # The only one at an integer time point

# First section of trajectory: direction pinit: storage goes
#   forwards, incrementing lastpoint.
for (ipoint in 2:maxpoint) {
 qdot = c(p %*% p)^(beta / 2 - 1) * p
 if (c(qdot %*% dirvec) < 0.0) break # Termination condition
 q = q + dt * qdot
 npoint = npoint + 1
 lastpoint = lastpoint + 1
 qsto[lastpoint,] = q
 psto[lastpoint,] = p # Integer-plus-a-half time point
 pdot = -q # ***
 p = p + dt * pdot
}

if (lastpoint < maxpoint) {
 # Second section of trajectory: direction -pinit: storage goes
 #   backwards, decrementing firstpoint and setting it to maxpoint
 #   when it would otherwise be decremented to zero.
 q = qinit
 p = -pinit
 pdot = pdotinit
 p = p + hdt * pdot
 for (ipoint in (lastpoint + 1):maxpoint) {
  qdot = c(p %*% p)^(beta / 2 - 1) * p
  if (c(qdot %*% dirvec) > 0.0) break # Reverse termination condition
  q = q + dt * qdot
  npoint = npoint + 1
  firstpoint = firstpoint - 1 # Start at end and work backwards.
  qsto[firstpoint,] = q
  psto[firstpoint,] = p # Integer-plus-a-half time point
  pdot = -q # ***
  p = p + dt * pdot
 }
}

# Sample one point from the trajectory: for convergence to an exact
#   simulation, we need to measure from firstpoint (not from 1) so
#   that the final selected point is a consistent distance along
#   the whole trajectory, which doesn't depend on the starting
#   point.
# The min function here is in case the random number is exactly equal to 1.
ipoint = ((firstpoint +
 min(floor(npoint * rsim[ipast, 2]), npoint - 1) - 1) %% maxpoint) + 1
q = qsto[ipoint,]
p = psto[ipoint,] # integer-plus-a-half time point unless ipoint == 1
if (ipoint != 1) {
 pdot = -q # ***
 p = p + hdt * pdot # Up to integer time point
}

## Do Metropolis-Hastings update to account for the changed value of
##   H: H is preserved in continuous time but not when we discretise
##   it.  H represents negative log-likelihood, so we have a penalty
##   (probability of acceptance less than 1) if H has increased.
#U = 0.5 * c(q %*% q) # ***
#H = U + c(p %*% p)^(beta / 2) / beta
#paccept = min(exp(Hinit - H), 1)
#if (rsim[ipast, 3] > paccept) { # Sample has been rejected.
# q = qinit # p will be resampled so we don't have to restore it.
# U = Uinit
# #cat(Hinit, " ", H, "\n")
#} else {
# acceptsto[ipast] <<- acceptsto[ipast] + 1
# npointsto[ipast] <<- npointsto[ipast] + npoint
#}

## Do rounding step on q when we are near the end of the set of
##   trajectories.
#if (ipast >= ipastroundmin) {
# qnew = w * (q %/% w) + rsim[ipast, nsing2d1:nsing3d]
# Unew = 0.5 * c(qnew %*% qnew) # ***
# pacceptround = min(exp(U - Unew), 1)
# if (rsim[ipast, 4] <= pacceptround) # Rounded sample has been accepted.
#  q = qnew
#} # ipast >= ipastroundmin

if (firstpoint <= maxpoint) {
 x = c(qsto[firstpoint:maxpoint, 1], qsto[1:lastpoint, 1])
 y = c(qsto[firstpoint:maxpoint, 2], qsto[1:lastpoint, 2])
} else {
 x = qsto[1:lastpoint, 1]
 y = qsto[1:lastpoint, 2]
}

xinit = qsto[1, 1]
yinit = qsto[1, 2]
x0 = q[1]
y0 = q[2]

pointdiff = 0.075 # Distance between points above which an arrow head is drawn
headsize = 0.09 # Size of arrow heads
headangle = 20 # Angle of arrow heads
dirvecscale = 0.5 # Scale factor for plotting direction vector
dirvecheadsize = 0.15 # Size of direction vector arrow head
dirvecheadangle = 20 # Angle of direction vector arrow head
dirveccentre = c(0.5, 0.5)
pvecscale = 0.25 # Scale factor for plotting initial momentum vector
pvecheadsize = 0.12 # Size of initial momentum arrow head
pvecheadangle = 20 # Angle of initial momentum arrow head
pvecspacing = 0.15 # Distance of plotted initial momentum vector from
#   origin

setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 10)
postscript(width = 6.25, height = 6.25, file = "figdesignfruts.ps")
# Make coordinate numbers into superscripts rather than subscripts, so
#   they don't get confused with the vectors discussed in the paper.
#   This necessitates a bigger margin on the left (y-axis).
#marsto = par("mar")
par(mar = c(5, 4.5, 4, 2) + 0.1)

plot(x, y, asp = 1.0, type = "l", xlab = expression(italic(q)^{(1)}),
 ylab = expression(italic(q)^{(2)}))
points(x, y, pch = 16, col = "white")
points(xinit, yinit, pch = 16, cex = 1.8, col = "white")
points(x0, y0, pch = 16, cex = 1.8, col = "white")
points(x, y)
points(xinit, yinit, pch = 16)
points(xinit, yinit, pch = 1, cex = 1.8)
points(x0, y0, pch = 1, cex = 1.8)
if (lastpoint > 1) {
 x1 = qsto[1:(lastpoint - 1), 1]
 x2 = qsto[2:lastpoint, 1]
 y1 = qsto[1:(lastpoint - 1), 2]
 y2 = qsto[2:lastpoint, 2]
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
}
if (firstpoint <= maxpoint) {
 if (firstpoint < maxpoint) {
  x1 = qsto[c(1, maxpoint:(firstpoint + 1)), 1]
  x2 = qsto[maxpoint:firstpoint, 1]
  y1 = qsto[c(1, maxpoint:(firstpoint + 1)), 2]
  y2 = qsto[maxpoint:firstpoint, 2]
 } else {
  x1 = qsto[1, 1]
  x2 = qsto[maxpoint, 1]
  y1 = qsto[1, 2]
  y2 = qsto[maxpoint, 2]
 }
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
}

arrows(dirveccentre[1] - dirvecscale * dirvec[1],
 dirveccentre[2] - dirvecscale * dirvec[2],
 dirveccentre[1] + dirvecscale * dirvec[1],
 dirveccentre[2] + dirvecscale * dirvec[2],
 length = dirvecheadsize, angle = dirvecheadangle, lwd = 2)

pvecunit = pinit / sqrt(as.vector(pinit %*% pinit))
pveccentre = qsto[1,] + pvecspacing * c(-pvecunit[2], pvecunit[1]) #
#   Offset by 90 degree rotation of the momentum direction unit
#   vector.
arrows(pveccentre[1] - pvecscale * pvecunit[1],
 pveccentre[2] - pvecscale * pvecunit[2],
 pveccentre[1] + pvecscale * pvecunit[1],
 pveccentre[2] + pvecscale * pvecunit[2],
 length = pvecheadsize, angle = pvecheadangle)

text(xinit + 0.038, yinit + 0.035,
 "Origin from\nprevious trajectory", pos = 4)
text(x0 - 0.01, y0 - 0.09,
 "Destination sampled uniformly\nfrom trajectory points", pos = 2)
text(pveccentre[1] - pvecscale * pvecunit[1] - 0.04,
 pveccentre[2] - pvecscale * pvecunit[2] - 0.04,
 "Momentum at origin\nrandomly generated", pos = 2)
text(dirveccentre[1] - 0.03, dirveccentre[2] + 0.1,
 expression(paste("Direction vector ", italic(b))), pos = 4)
text(dirveccentre[1] - 0.03, dirveccentre[2] + 0.015,
 "independently generated", pos = 4)
text(xinit + 0.65 * pvecunit[1] + 0.05, yinit + 0.85 * pvecunit[2],
 "Forward side of trajectory", pos = 4)
text(xinit - 0.6 * pvecunit[1] + 0.05, yinit - 0.48 * pvecunit[2],
 "Backward side of trajectory", pos = 4)
#text(x0 - 0.32, y0 + 0.35,
# "Points numbered\nby direction vector\nfor sampling", pos = 4)
text(x0 - 0.32, y0 + 0.435, "Points numbered", pos = 4)
text(x0 - 0.32, y0 + 0.350, expression(paste("by increasing ",
 italic(b) %.% italic(q))), pos = 4)
text(x0 - 0.32, y0 + 0.265, "for sampling", pos = 4)

xplot = x - 0.07
yplot = y + 0.07
nplot = length(x)
# Need some "magic numbers" here to control the position of text,
#   specific to this plot and set of random numbers.  :(
xplot[16] = x[16] - 0.035
yplot[16] = y[16] + 0.035
xplot[17:nplot] = x[17:nplot]
yplot[17:nplot] = y[17:nplot]
xplot[20] = x[20]
yplot[20] = y[20] + 0.01
xplot[21] = x[21] - 0.04
yplot[21] = y[21] + 0.06
text(xplot, yplot, pos = 4, labels = 1:length(x))

dev.off()
#readline("Press enter to continue")

######################################## Figure showing renumbering of
#   points within the trajectory
# Code mostly taken from above.
nsim = 1
maxpoint = 1000 # Maximum number of points that we are allowed to
#   construct in one trajectory
nsing = 4 # Number of single (scalar) random numbers per trajectory
nmult = 3 # Number of d-dimensional random vectors per trajectory.
nsing1 = nsing + 1
nrow = 2 # We only want 1 row but we want rsim to be a matrix

d = 2
beta = 2
h = 0.2
w = 0.01

nstart = 1

nsingd = nsing + d
nsingd1 = nsingd + 1
nsing2d = nsingd + d
nsing2d1 = nsing2d + 1
nsing3d = nsing2d + d
ncol = nsing + nmult * d # Total number of random numbers per trajectory:
# - sampling K (1)
# - selection of a point in the trajectory (1)
# - Metropolis-Hastings step for change in H (1)
# - Metropolis-Hastings step for rounding of q (1)
# - direction of p (d) (could be reduced to d - 1)
# - direction vector to gauge termination of trajectory (d) (could be
#   reduced to d - 1).
# - congruence of rounded values of q (d)

qsto = array(0, dim = c(maxpoint, d)) # Array for storing points in a
#   trajectory, so that we can sample one after the set is generated
psto = array(0, dim = c(maxpoint, d)) # Array for storing momentum
#   values in a trajectory, needed for calculating H to do the
#   Metropolis-Hastings step on the final selected point from the
#   trajectory.  Except for point 1, the value of p will be at an
#   integer-plus-a-half multiple of the time step.

set.seed(1)

betavec = beta
betarep = rep(betavec, nsim)

q0 = rnorm(d)

rsim = array(0, dim = c(nrow, ncol)) # Matrix to hold the simulations
# I have checked that the rgamma routine correctly uses a vector for
#   the shape parameter, even though the help doesn't mention that.
rsim[, 2:nsing] = runif(nrow * (nsing - 1)) # Uniform distributions:
# - column 2: # To select a point from the trajectory
# - column 3: # Metropolis-Hastings acceptance of change in H
# - column 4: # Metropolis-Hastings acceptance of rounding of q
rsim[, nsing1:ncol] = rnorm(nrow * (ncol - nsing))
# I've put the gamma random variables last, as they use a variable
#   number of random numbers.  If put first, a change in the values
#   in betavec would change the other columns.
# I have also reversed the order of them, as the variable number of
#   random numbers only seems to set in for beta < 2.
rsim[, 1] = rev(rgamma(nrow, d / rev(betarep))) # K, gamma distribution

# Convert the directions of p and the direction vector from normal
#   random variables to directions.  Also multiply the direction unit
#   vector of p by the magnitude calculated from K.
f = function(x) x / sqrt(c(x %*% x))
# The cbind function below is for when d = 1, to force it into a matrix.
rsim[, nsing1:nsingd] = rep((betarep * rsim[, 1])^(1 / betarep), d) *
 t(apply(cbind(rsim[, nsing1:nsingd]), 1, f))
rsim[, nsingd1:nsing2d] = t(apply(cbind(rsim[, nsingd1:nsing2d]), 1, f))

# Convert the rounding congruences of q from uniform on the interval
#   [0, 1] to uniform on [0, w].
rsim[, nsing2d1:nsing3d] = w * rsim[, nsing2d1:nsing3d]

qstart = array(0.0, dim = c(nsim * nstart, d))
qstart[] = q0

dtrep = h * betarep^(1 / betarep - 1.0) *
 gamma(d / betarep) / gamma(1.0 + (d - 1) / betarep)

q = qstart[1,] # Coordinate vector
ipast = 1
p = rsim[ipast, nsing1:nsingd] # Momentum vector
beta = betarep[ipast]
dt = dtrep[ipast]
hdt = 0.5 * dt
# Store initial values of q and p for use when we go in the
#   opposite direction.
qinit = q
pinit = p
pdotinit = -q # *** marks dependent on the target distribution
pdot = pdotinit
Uinit = 0.5 * c(q %*% q) # ***
Hinit = Uinit + rsim[ipast, 1]
dirvec = rsim[ipast, nsingd1:nsing2d] # Random direction vector, to
#   gauge when the trajectory terminates
# It would be more elegant to use the sign function here but it
#   would lead to trouble if by chance the dot product is exactly
#   zero.
if (p %*% dirvec < 0.0) dirvec = -dirvec # Ensure that p %*% dirvec
#   > 0, to make computation easier.  Taking the negative of the
#   direction vector gives identical results.
# Calculate p at the half time step.
p = p + hdt * pdot

npoint = 1
firstpoint = maxpoint + 1
lastpoint = 1
qsto[1,] = q
psto[1,] = pinit # The only one at an integer time point

# First section of trajectory: direction pinit: storage goes
#   forwards, incrementing lastpoint.
for (ipoint in 2:maxpoint) {
 qdot = c(p %*% p)^(beta / 2 - 1) * p
 if (c(qdot %*% dirvec) < 0.0) break # Termination condition
 q = q + dt * qdot
 npoint = npoint + 1
 lastpoint = lastpoint + 1
 qsto[lastpoint,] = q
 psto[lastpoint,] = p # Integer-plus-a-half time point
 pdot = -q # ***
 p = p + dt * pdot
}

if (lastpoint < maxpoint) {
 # Second section of trajectory: direction -pinit: storage goes
 #   backwards, decrementing firstpoint and setting it to maxpoint
 #   when it would otherwise be decremented to zero.
 q = qinit
 p = -pinit
 pdot = pdotinit
 p = p + hdt * pdot
 for (ipoint in (lastpoint + 1):maxpoint) {
  qdot = c(p %*% p)^(beta / 2 - 1) * p
  if (c(qdot %*% dirvec) > 0.0) break # Reverse termination condition
  q = q + dt * qdot
  npoint = npoint + 1
  firstpoint = firstpoint - 1 # Start at end and work backwards.
  qsto[firstpoint,] = q
  psto[firstpoint,] = p # Integer-plus-a-half time point
  pdot = -q # ***
  p = p + dt * pdot
 }
}

# Sample one point from the trajectory: for convergence to an exact
#   simulation, we need to measure from firstpoint (not from 1) so
#   that the final selected point is a consistent distance along
#   the whole trajectory, which doesn't depend on the starting
#   point.
# The min function here is in case the random number is exactly equal to 1.
ipoint = ((firstpoint +
 min(floor(npoint * rsim[ipast, 2]), npoint - 1) - 1) %% maxpoint) + 1
q = qsto[ipoint,]
p = psto[ipoint,] # integer-plus-a-half time point unless ipoint == 1
if (ipoint != 1) {
 pdot = -q # ***
 p = p + hdt * pdot # Up to integer time point
}

## Do Metropolis-Hastings update to account for the changed value of
##   H: H is preserved in continuous time but not when we discretise
##   it.  H represents negative log-likelihood, so we have a penalty
##   (probability of acceptance less than 1) if H has increased.
#U = 0.5 * c(q %*% q) # ***
#H = U + c(p %*% p)^(beta / 2) / beta
#paccept = min(exp(Hinit - H), 1)
#if (rsim[ipast, 3] > paccept) { # Sample has been rejected.
# q = qinit # p will be resampled so we don't have to restore it.
# U = Uinit
# #cat(Hinit, " ", H, "\n")
#} else {
# acceptsto[ipast] <<- acceptsto[ipast] + 1
# npointsto[ipast] <<- npointsto[ipast] + npoint
#}

## Do rounding step on q when we are near the end of the set of
##   trajectories.
#if (ipast >= ipastroundmin) {
# qnew = w * (q %/% w) + rsim[ipast, nsing2d1:nsing3d]
# Unew = 0.5 * c(qnew %*% qnew) # ***
# pacceptround = min(exp(U - Unew), 1)
# if (rsim[ipast, 4] <= pacceptround) # Rounded sample has been accepted.
#  q = qnew
#} # ipast >= ipastroundmin

if (firstpoint <= maxpoint) {
 x = c(qsto[firstpoint:maxpoint, 1], qsto[1:lastpoint, 1])
 y = c(qsto[firstpoint:maxpoint, 2], qsto[1:lastpoint, 2])
} else {
 x = qsto[1:lastpoint, 1]
 y = qsto[1:lastpoint, 2]
}

xinit = qsto[1, 1]
yinit = qsto[1, 2]
x0 = q[1]
y0 = q[2]

pointdiff = 0.075 # Distance between points above which an arrow head is drawn
headsize = 0.09 # Size of arrow heads
headangle = 20 # Angle of arrow heads
dirvecscale = 0.5 # Scale factor for plotting direction vector
dirvecheadsize = 0.15 # Size of direction vector arrow head
dirvecheadangle = 20 # Angle of direction vector arrow head
dirveccentre = c(0.5, 0.5)
pvecscale = 0.25 # Scale factor for plotting initial momentum vector
pvecheadsize = 0.12 # Size of initial momentum arrow head
pvecheadangle = 20 # Angle of initial momentum arrow head
pvecspacing = 0.15 # Distance of plotted initial momentum vector from
#   origin

setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 10)
postscript(width = 6.25, height = 6.25, file = "fignumbertrajpoints.ps")
par(mar = c(5, 4.5, 4, 2) + 0.1)

plot(x, y, asp = 1.0, type = "l", xlab = expression(q^{(1)}),
 ylab = expression(q^{(2)}))
points(x, y, pch = 16, col = "white")
points(xinit, yinit, pch = 16, cex = 1.8, col = "white")
points(x0, y0, pch = 16, cex = 1.8, col = "white")
points(x, y)
points(xinit, yinit, pch = 16)
points(xinit, yinit, pch = 1, cex = 1.8)
points(x0, y0, pch = 1, cex = 1.8)
if (lastpoint > 1) {
 x1 = qsto[1:(lastpoint - 1), 1]
 x2 = qsto[2:lastpoint, 1]
 y1 = qsto[1:(lastpoint - 1), 2]
 y2 = qsto[2:lastpoint, 2]
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
}
if (firstpoint <= maxpoint) {
 if (firstpoint < maxpoint) {
  x1 = qsto[c(1, maxpoint:(firstpoint + 1)), 1]
  x2 = qsto[maxpoint:firstpoint, 1]
  y1 = qsto[c(1, maxpoint:(firstpoint + 1)), 2]
  y2 = qsto[maxpoint:firstpoint, 2]
 } else {
  x1 = qsto[1, 1]
  x2 = qsto[maxpoint, 1]
  y1 = qsto[1, 2]
  y2 = qsto[maxpoint, 2]
 }
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 # Change arrow direction compared to first figure.  Switch (x3, y3)
 #   with (x4, y4).
 arrows(x4[l], y4[l], x3[l], y3[l], length = headsize, angle = headangle)
}

arrows(dirveccentre[1] - dirvecscale * dirvec[1],
 dirveccentre[2] - dirvecscale * dirvec[2],
 dirveccentre[1] + dirvecscale * dirvec[1],
 dirveccentre[2] + dirvecscale * dirvec[2],
 length = dirvecheadsize, angle = dirvecheadangle, lwd = 2)

#pvecunit = pinit / sqrt(as.vector(pinit %*% pinit))
#pveccentre = qsto[1,] + pvecspacing * c(-pvecunit[2], pvecunit[1]) #
##   Offset by 90 degree rotation of the momentum direction unit
##   vector.
#arrows(pveccentre[1] - pvecscale * pvecunit[1],
# pveccentre[2] - pvecscale * pvecunit[2],
# pveccentre[1] + pvecscale * pvecunit[1],
# pveccentre[2] + pvecscale * pvecunit[2],
# length = pvecheadsize, angle = pvecheadangle)

text(xinit + 0.035, yinit + 0.035,
 'Origin "O"\nfrom previous trajectory', pos = 4)
text(x0 - 0.01, y0 - 0.09,
 'Destination "P"\nselected uniformly from points on trajectory', pos = 2)
text(pveccentre[1] - pvecscale * pvecunit[1] - 0.04,
 pveccentre[2] - pvecscale * pvecunit[2] - 0.04,
 "Momentum at origin\nrandomly generated", pos = 2)
text(dirveccentre[1] - 0.035, dirveccentre[2] + 0.100,
 "Direction vector\nindependently generated", pos = 4)
text(xinit + 0.6 * pvecunit[1] + 0.05, yinit + 0.6 * pvecunit[2],
 "Forward side of trajectory", pos = 4)
text(xinit - 0.6 * pvecunit[1] + 0.05, yinit - 0.6 * pvecunit[2],
 "Backward side of trajectory", pos = 4)

## Move origin text to left instead of right.
#text(xinit - 0.035, yinit - 0.035,
# 'Origin "O"', pos = 2)
#text(x0 - 0.01, y0 - 0.09,
# 'Destination "P"', pos = 2)
##text(pveccentre[1] - pvecscale * pvecunit[1] - 0.04,
## pveccentre[2] - pvecscale * pvecunit[2] - 0.04,
## "Momentum at origin\nrandomly generated", pos = 2)
#text(dirveccentre[1] + 0.025, dirveccentre[2] + 0.035,
# "Direction vector", pos = 4)
##text(xinit + 0.6 * pvecunit[1] + 0.05, yinit + 0.6 * pvecunit[2],
## "Forward side of trajectory", pos = 4)
##text(xinit - 0.6 * pvecunit[1] + 0.05, yinit - 0.6 * pvecunit[2],
## "Backward side of trajectory", pos = 4)

xplot = x - 0.07
yplot = y + 0.07
nplot = length(x)
# Need some "magic numbers" here to control the position of text,
#   specific to this plot and set of random numbers.  :(
xplot[16] = x[16] - 0.035
yplot[16] = y[16] + 0.035
xplot[17:nplot] = x[17:nplot]
yplot[17:nplot] = y[17:nplot]
xplot[20] = x[20]
yplot[20] = y[20] + 0.01
xplot[21] = x[21] - 0.04
yplot[21] = y[21] + 0.06
text(xplot, yplot, pos = 4, labels = 1:length(x))

dev.off()
#readline("Press enter to continue")

######################################## Figure of two parallel
#   instances of an HMC trajectory, to show the lining up of
#   trajectories.
nsim = 1
maxpoint = 1000 # Maximum number of points that we are allowed to
#   construct in one trajectory
nsing = 4 # Number of single (scalar) random numbers per trajectory
nmult = 3 # Number of d-dimensional random vectors per trajectory.
nsing1 = nsing + 1
nrow = 2 # We only want 1 row but we want rsim to be a matrix

d = 2
beta = 2
h = 0.2
w = 0.01

nstart = 1

nsingd = nsing + d
nsingd1 = nsingd + 1
nsing2d = nsingd + d
nsing2d1 = nsing2d + 1
nsing3d = nsing2d + d
ncol = nsing + nmult * d # Total number of random numbers per trajectory:
# - sampling K (1)
# - selection of a point in the trajectory (1)
# - Metropolis-Hastings step for change in H (1)
# - Metropolis-Hastings step for rounding of q (1)
# - direction of p (d) (could be reduced to d - 1)
# - direction vector to gauge to gauge termination of trajectory (d)
#   (could be reduced to d - 1).
# - congruence of rounded values of q (d)

qsto = array(0, dim = c(maxpoint, d)) # Array for storing points in a
#   trajectory, so that we can sample one after the set is generated
psto = array(0, dim = c(maxpoint, d)) # Array for storing momentum
#   values in a trajectory, needed for calculating H to do the
#   Metropolis-Hastings step on the final selected point from the
#   trajectory.  Except for point 1, the value of p will be at an
#   integer-plus-a-half multiple of the time step.

betavec = beta
betarep = rep(betavec, nsim)

#################### Random numbers for first trajectory
set.seed(1)
q0 = rnorm(d)

rsim = array(0, dim = c(nrow, ncol)) # Matrix to hold the simulations
# I have checked that the rgamma routine correctly uses a vector for
#   the shape parameter, even though the help doesn't mention that.
rsim[, 2:nsing] = runif(nrow * (nsing - 1)) # Uniform distributions:
# - column 2: # To select a point from the trajectory
# - column 3: # Metropolis-Hastings acceptance of change in H
# - column 4: # Metropolis-Hastings acceptance of rounding of q
rsim[, nsing1:ncol] = rnorm(nrow * (ncol - nsing))
# I've put the gamma random variables last, as they use a variable
#   number of random numbers.  If put first, a change in the values
#   in betavec would change the other columns.
# I have also reversed the order of them, as the variable number of
#   random numbers only seems to set in for beta < 2.
rsim[, 1] = rev(rgamma(nrow, d / rev(betarep))) # K, gamma distribution

# Convert the directions of p and the direction vector from normal
#   random variables to directions.  Also multiply the direction unit
#   vector of p by the magnitude calculated from K.
f = function(x) x / sqrt(c(x %*% x))
# The cbind function below is for when d = 1, to force it into a matrix.
rsim[, nsing1:nsingd] = rep((betarep * rsim[, 1])^(1 / betarep), d) *
 t(apply(cbind(rsim[, nsing1:nsingd]), 1, f))
rsim[, nsingd1:nsing2d] = t(apply(cbind(rsim[, nsingd1:nsing2d]), 1, f))

# Convert the rounding congruences of q from uniform on the interval
#   [0, 1] to uniform on [0, w].
rsim[, nsing2d1:nsing3d] = w * rsim[, nsing2d1:nsing3d]

#################### Random numbers for second ("Extra") trajectory
# We chose one random vector for the origin of the extra trajectory,
#   but some other interesting choices are given below, commented out.
#set.seed(18)
#set.seed(20)
#set.seed(21)
set.seed(15)
q0Extra = rnorm(d)
# We use the same random numbers for everything except the starting point.

#################### Continue with simulation, now that all random
#   numbers have been generated.

########## Original trajectory
qstart = array(0.0, dim = c(nsim * nstart, d))
qstart[] = q0

dtrep = h * betarep^(1 / betarep - 1.0) *
 gamma(d / betarep) / gamma(1.0 + (d - 1) / betarep)

q = qstart[1,] # Coordinate vector
ipast = 1
p = rsim[ipast, nsing1:nsingd] # Momentum vector
beta = betarep[ipast]
dt = dtrep[ipast]
hdt = 0.5 * dt
# Store initial values of q and p for use when we go in the
#   opposite direction.
qinit = q
pinit = p
pdotinit = -q # *** marks dependent on the target distribution
pdot = pdotinit
Uinit = 0.5 * c(q %*% q) # ***
Hinit = Uinit + rsim[ipast, 1]
dirvec = rsim[ipast, nsingd1:nsing2d] # Random direction vector, to
#   gauge when the trajectory terminates
# It would be more elegant to use the sign function here but it
#   would lead to trouble if by chance the dot product is exactly
#   zero.
if (p %*% dirvec < 0.0) dirvec = -dirvec # Ensure that p %*% dirvec
#   > 0, to make computation easier.  Taking the negative of the
#   direction vector gives identical results.
# Calculate p at the half time step.
p = p + hdt * pdot

npoint = 1
firstpoint = maxpoint + 1
lastpoint = 1
qsto[1,] = q
psto[1,] = pinit # The only one at an integer time point

# First section of trajectory: direction pinit: storage goes
#   forwards, incrementing lastpoint.
for (ipoint in 2:maxpoint) {
 qdot = c(p %*% p)^(beta / 2 - 1) * p
 if (c(qdot %*% dirvec) < 0.0) break # Termination condition
 q = q + dt * qdot
 npoint = npoint + 1
 lastpoint = lastpoint + 1
 qsto[lastpoint,] = q
 psto[lastpoint,] = p # Integer-plus-a-half time point
 pdot = -q # ***
 p = p + dt * pdot
}

if (lastpoint < maxpoint) {
 # Second section of trajectory: direction -pinit: storage goes
 #   backwards, decrementing firstpoint and setting it to maxpoint
 #   when it would otherwise be decremented to zero.
 q = qinit
 p = -pinit
 pdot = pdotinit
 p = p + hdt * pdot
 for (ipoint in (lastpoint + 1):maxpoint) {
  qdot = c(p %*% p)^(beta / 2 - 1) * p
  if (c(qdot %*% dirvec) > 0.0) break # Reverse termination condition
  q = q + dt * qdot
  npoint = npoint + 1
  firstpoint = firstpoint - 1 # Start at end and work backwards.
  qsto[firstpoint,] = q
  psto[firstpoint,] = p # Integer-plus-a-half time point
  pdot = -q # ***
  p = p + dt * pdot
 }
}

# Sample one point from the trajectory: for convergence to an exact
#   simulation, we need to measure from firstpoint (not from 1) so
#   that the final selected point is a consistent distance along
#   the whole trajectory, which doesn't depend on the starting
#   point.
# The min function here is in case the random number is exactly equal to 1.
ipoint = ((firstpoint +
 min(floor(npoint * rsim[ipast, 2]), npoint - 1) - 1) %% maxpoint) + 1
q = qsto[ipoint,]
p = psto[ipoint,] # integer-plus-a-half time point unless ipoint == 1
if (ipoint != 1) {
 pdot = -q # ***
 p = p + hdt * pdot # Up to integer time point
}

if (firstpoint <= maxpoint) {
 x = c(qsto[firstpoint:maxpoint, 1], qsto[1:lastpoint, 1])
 y = c(qsto[firstpoint:maxpoint, 2], qsto[1:lastpoint, 2])
} else {
 x = qsto[1:lastpoint, 1]
 y = qsto[1:lastpoint, 2]
}

xinit = qsto[1, 1]
yinit = qsto[1, 2]
x0 = q[1]
y0 = q[2]

pointdiff = 0.075 # Distance between points above which an arrow head is drawn
headsize = 0.09 # Size of arrow heads
headangle = 20 # Angle of arrow heads
dirvecscale = 0.5 # Scale factor for plotting direction vector
dirvecheadsize = 0.15 # Size of direction vector arrow head
dirvecheadangle = 20 # Angle of direction vector arrow head
dirveccentre = c(0.5, 0.5)
pvecscale = 0.25 # Scale factor for plotting initial momentum vector
pvecheadsize = 0.12 # Size of initial momentum arrow head
pvecheadangle = 20 # Angle of initial momentum arrow head
pvecspacing = 0.15 # Distance of plotted initial momentum vector from
#   origin

# I'm lazy and will just store the variables that we need for plotting
#   below, so that we can overwrite them without changing their names
#   for the extra trajectory.
xOrig = x
yOrig = y
qOrig = q
xinitOrig = xinit
yinitOrig = yinit
qstoOrig = qsto
x0Orig = x0
y0Orig = y0
firstpointOrig = firstpoint
lastpointOrig = lastpoint
maxpointOrig = maxpoint

########## Extra (parallel) trajectory
qstart[] = q0Extra

q = qstart[1,] # Coordinate vector
ipast = 1
p = rsim[ipast, nsing1:nsingd] # Momentum vector
beta = betarep[ipast]
dt = dtrep[ipast]
hdt = 0.5 * dt
# Store initial values of q and p for use when we go in the
#   opposite direction.
qinit = q
pinit = p
pdotinit = -q # *** marks dependent on the target distribution
pdot = pdotinit
Uinit = 0.5 * c(q %*% q) # ***
Hinit = Uinit + rsim[ipast, 1]
dirvec = rsim[ipast, nsingd1:nsing2d] # Random direction vector, to
#   gauge when the trajectory terminates
# It would be more elegant to use the sign function here but it
#   would lead to trouble if by chance the dot product is exactly
#   zero.
if (p %*% dirvec < 0.0) dirvec = -dirvec # Ensure that p %*% dirvec
#   > 0, to make computation easier.  Taking the negative of the
#   direction vector gives identical results.
# Calculate p at the half time step.
p = p + hdt * pdot

npoint = 1
firstpoint = maxpoint + 1
lastpoint = 1
qsto[1,] = q
psto[1,] = pinit # The only one at an integer time point

# First section of trajectory: direction pinit: storage goes
#   forwards, incrementing lastpoint.
for (ipoint in 2:maxpoint) {
 qdot = c(p %*% p)^(beta / 2 - 1) * p
 if (c(qdot %*% dirvec) < 0.0) break # Termination condition
 q = q + dt * qdot
 npoint = npoint + 1
 lastpoint = lastpoint + 1
 qsto[lastpoint,] = q
 psto[lastpoint,] = p # Integer-plus-a-half time point
 pdot = -q # ***
 p = p + dt * pdot
}

if (lastpoint < maxpoint) {
 # Second section of trajectory: direction -pinit: storage goes
 #   backwards, decrementing firstpoint and setting it to maxpoint
 #   when it would otherwise be decremented to zero.
 q = qinit
 p = -pinit
 pdot = pdotinit
 p = p + hdt * pdot
 for (ipoint in (lastpoint + 1):maxpoint) {
  qdot = c(p %*% p)^(beta / 2 - 1) * p
  if (c(qdot %*% dirvec) > 0.0) break # Reverse termination condition
  q = q + dt * qdot
  npoint = npoint + 1
  firstpoint = firstpoint - 1 # Start at end and work backwards.
  qsto[firstpoint,] = q
  psto[firstpoint,] = p # Integer-plus-a-half time point
  pdot = -q # ***
  p = p + dt * pdot
 }
}

# Sample one point from the trajectory: for convergence to an exact
#   simulation, we need to measure from firstpoint (not from 1) so
#   that the final selected point is a consistent distance along
#   the whole trajectory, which doesn't depend on the starting
#   point.
# The min function here is in case the random number is exactly equal to 1.
ipoint = ((firstpoint +
 min(floor(npoint * rsim[ipast, 2]), npoint - 1) - 1) %% maxpoint) + 1
q = qsto[ipoint,]
p = psto[ipoint,] # integer-plus-a-half time point unless ipoint == 1
if (ipoint != 1) {
 pdot = -q # ***
 p = p + hdt * pdot # Up to integer time point
}

if (firstpoint <= maxpoint) {
 x = c(qsto[firstpoint:maxpoint, 1], qsto[1:lastpoint, 1])
 y = c(qsto[firstpoint:maxpoint, 2], qsto[1:lastpoint, 2])
} else {
 x = qsto[1:lastpoint, 1]
 y = qsto[1:lastpoint, 2]
}

xinit = qsto[1, 1]
yinit = qsto[1, 2]
x0 = q[1]
y0 = q[2]

pointdiff = 0.075 # Distance between points above which an arrow head is drawn
headsize = 0.09 # Size of arrow heads
headangle = 20 # Angle of arrow heads
dirvecscale = 0.5 # Scale factor for plotting direction vector
dirvecheadsize = 0.15 # Size of direction vector arrow head
dirvecheadangle = 20 # Angle of direction vector arrow head
dirveccentre = c(0.5, 0.5)
pvecscale = 0.25 # Scale factor for plotting initial momentum vector
pvecheadsize = 0.12 # Size of initial momentum arrow head
pvecheadangle = 20 # Angle of initial momentum arrow head
pvecspacing = 0.15 # Distance of plotted initial momentum vector from
#   initial point

# Again store the variables that we need for plotting.
xExtra = x
yExtra = y
qExtra = q
xinitExtra = xinit
yinitExtra = yinit
qstoExtra = qsto
x0Extra = x0
y0Extra = y0
firstpointExtra = firstpoint
lastpointExtra = lastpoint
maxpointExtra = maxpoint

#################### Plot results.
setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 10)
postscript(width = 6.25, height = 6.25, file = "figliningup.ps")
par(mar = c(5, 4.5, 4, 2) + 0.1)

plot(c(xOrig, xExtra), c(yOrig, yExtra), asp = 1.0, type = "n",
 xlab = expression(q^{(1)}), ylab = expression(q^{(2)}))

########## Plot original trajectory.
x = xOrig
y = yOrig
q = qOrig
xinit = xinitOrig
yinit = yinitOrig
qsto = qstoOrig
x0 = x0Orig
y0 = y0Orig
firstpoint = firstpointOrig
lastpoint = lastpointOrig
maxpoint = maxpointOrig

lines(x, y)
points(x, y, pch = 16, col = "white")
points(xinit, yinit, pch = 16, cex = 1.8, col = "white")
points(x0, y0, pch = 16, cex = 1.8, col = "white")
points(x, y)
points(xinit, yinit, pch = 16)
points(xinit, yinit, pch = 1, cex = 1.8)
points(x0, y0, pch = 1, cex = 1.8)
if (lastpoint > 1) {
 x1 = qsto[1:(lastpoint - 1), 1]
 x2 = qsto[2:lastpoint, 1]
 y1 = qsto[1:(lastpoint - 1), 2]
 y2 = qsto[2:lastpoint, 2]
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
}
if (firstpoint <= maxpoint) {
 if (firstpoint < maxpoint) {
  x1 = qsto[c(1, maxpoint:(firstpoint + 1)), 1]
  x2 = qsto[maxpoint:firstpoint, 1]
  y1 = qsto[c(1, maxpoint:(firstpoint + 1)), 2]
  y2 = qsto[maxpoint:firstpoint, 2]
 } else {
  x1 = qsto[1, 1]
  x2 = qsto[maxpoint, 1]
  y1 = qsto[1, 2]
  y2 = qsto[maxpoint, 2]
 }
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 # Reverse direction of arrows on negative side.
 #arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
 arrows(x4[l], y4[l], x3[l], y3[l], length = headsize, angle = headangle)
}

arrows(dirveccentre[1] - dirvecscale * dirvec[1],
 dirveccentre[2] - dirvecscale * dirvec[2],
 dirveccentre[1] + dirvecscale * dirvec[1],
 dirveccentre[2] + dirvecscale * dirvec[2],
 length = dirvecheadsize, angle = dirvecheadangle, lwd = 2)

pvecunit = pinit / sqrt(as.vector(pinit %*% pinit))
pveccentre = qsto[1,] + pvecspacing * c(-pvecunit[2], pvecunit[1]) #
#   Offset by 90 degree rotation of the momentum direction unit
#   vector.
arrows(pveccentre[1] - pvecscale * pvecunit[1],
 pveccentre[2] - pvecscale * pvecunit[2],
 pveccentre[1] + pvecscale * pvecunit[1],
 pveccentre[2] + pvecscale * pvecunit[2],
 length = pvecheadsize, angle = pvecheadangle)

text(xinit + 0.037, yinit + 0.035,
 'Origin of\ninstance 1', pos = 4)
text(x0 - 0.0, y0 - 0.15,
 'Destination\nof instance 1', pos = 2)
text(pveccentre[1] - pvecscale * pvecunit[1] - 0.04,
 pveccentre[2] - pvecscale * pvecunit[2] - 0.04,
 "Momentum\nat origin", pos = 2)
text(dirveccentre[1] - 0.25, dirveccentre[2] - 0.6,
 "Direction\nvector", pos = 4)
#text(xinit + 0.6 * pvecunit[1] + 0.05, yinit + 0.6 * pvecunit[2],
# "Forward side of trajectory", pos = 4)
#text(xinit - 0.6 * pvecunit[1] + 0.05, yinit - 0.6 * pvecunit[2],
# "Backward side of trajectory", pos = 4)

########## Plot extra trajectory.
x = xExtra
y = yExtra
q = qExtra
xinit = xinitExtra
yinit = yinitExtra
qsto = qstoExtra
x0 = x0Extra
y0 = y0Extra
firstpoint = firstpointExtra
lastpoint = lastpointExtra
maxpoint = maxpointExtra

lines(x, y)
points(x, y, pch = 16, col = "white")
points(xinit, yinit, pch = 16, cex = 1.8, col = "white")
points(x0, y0, pch = 16, cex = 1.8, col = "white")
points(x, y)
points(xinit, yinit, pch = 16)
points(xinit, yinit, pch = 1, cex = 1.8)
points(x0, y0, pch = 1, cex = 1.8)
if (lastpoint > 1) {
 x1 = qsto[1:(lastpoint - 1), 1]
 x2 = qsto[2:lastpoint, 1]
 y1 = qsto[1:(lastpoint - 1), 2]
 y2 = qsto[2:lastpoint, 2]
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
}
if (firstpoint <= maxpoint) {
 if (firstpoint < maxpoint) {
  x1 = qsto[c(1, maxpoint:(firstpoint + 1)), 1]
  x2 = qsto[maxpoint:firstpoint, 1]
  y1 = qsto[c(1, maxpoint:(firstpoint + 1)), 2]
  y2 = qsto[maxpoint:firstpoint, 2]
 } else {
  x1 = qsto[1, 1]
  x2 = qsto[maxpoint, 1]
  y1 = qsto[1, 2]
  y2 = qsto[maxpoint, 2]
 }
 l = sqrt((x2 - x1)^2 + (y2 - y1)^2) >= pointdiff
 sec1 = 0.4
 sec2 = 1.0 - sec1
 x3 = sec2 * x1 + sec1 * x2
 x4 = sec1 * x1 + sec2 * x2
 y3 = sec2 * y1 + sec1 * y2
 y4 = sec1 * y1 + sec2 * y2
 # Reverse direction of arrows on negative side.
 #arrows(x3[l], y3[l], x4[l], y4[l], length = headsize, angle = headangle)
 arrows(x4[l], y4[l], x3[l], y3[l], length = headsize, angle = headangle)
}

arrows(dirveccentre[1] - dirvecscale * dirvec[1],
 dirveccentre[2] - dirvecscale * dirvec[2],
 dirveccentre[1] + dirvecscale * dirvec[1],
 dirveccentre[2] + dirvecscale * dirvec[2],
 length = dirvecheadsize, angle = dirvecheadangle, lwd = 2)

pvecunit = pinit / sqrt(as.vector(pinit %*% pinit))
pveccentre = qsto[1,] + pvecspacing * c(-pvecunit[2], pvecunit[1]) #
#   Offset by 90 degree rotation of the momentum direction unit
#   vector.
arrows(pveccentre[1] - pvecscale * pvecunit[1],
 pveccentre[2] - pvecscale * pvecunit[2],
 pveccentre[1] + pvecscale * pvecunit[1],
 pveccentre[2] + pvecscale * pvecunit[2],
 length = pvecheadsize, angle = pvecheadangle)

text(xinit + 0.035, yinit + 0.035,
 'Origin of\ninstance 2', pos = 4)
text(x0 + 0.01, y0 - 0.22,
 'Destination\nof instance 2', pos = 4)
text(pveccentre[1] - pvecscale * pvecunit[1] - 0.04,
 pveccentre[2] - pvecscale * pvecunit[2] - 0.04,
 "Momentum\nat origin", pos = 2)
#text(xinit + 0.6 * pvecunit[1] + 0.05, yinit + 0.6 * pvecunit[2],
# "Forward side of trajectory", pos = 4)
#text(xinit - 0.6 * pvecunit[1] + 0.05, yinit - 0.6 * pvecunit[2],
# "Backward side of trajectory", pos = 4)

dev.off()

######################################## Figure of coalescence frequency
# 2 plots on the one page
setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 8)
postscript(width = 5, height = 7.8, file = "figfreqcoalescence.ps")
par(mar = c(5, 4, 0.5, 2) + 0.1)
par(mfcol = c(2, 1))

#################### Standard normal, d = 1
load("SNPlot.RData") # Load results generated in "Main_StandardNormal.R".
dset = 1
npastrocftp = 20 # From results; see "Main_StandardNormal.R".
xcoal = as.numeric(names(SNPlot))
ycoal = rep(0, length(xcoal))
names(ycoal) = xcoal
maxabs = function(x) max(abs(x))

# Assume the definitive results are in the final element of SNPlot; i.e.,
#   components of SNPlot are in ascending order of number of trajectories.
# Use global variable CoalesceTol assigned in "SetupFunctions.R".
for (i in names(ycoal)) { # Character; don't need numeric version.
 ycoal[[i]] = sum(
  apply(SNPlot[[i]] - SNPlot[[length(SNPlot)]], 1, maxabs) <= CoalesceTol)
}
plot(xcoal, ycoal, xaxs = "i", yaxs = "i", type = "l",
 xlab = "Number of trajectories into the past",
 #main = paste("Standard normal, d =", dset),
 # Postscript doesn't like the en-dash character.  The hyphen in
 #   Postscript is quite wide anyway, so we don't really need it.
 #ylab = "Number of coalesced run–starting-point combinations",
 ylab = "Number of coalesced run-starting-point combinations")
lines(c(npastrocftp, npastrocftp), c(0, max(ycoal)), lty = 2)
#text(2.5, 55, "(a)", cex = 2.2)
text(min(xcoal) + 0.05 * (max(xcoal) - min(xcoal)),
 min(ycoal) + 0.92 * (max(ycoal) - min(ycoal)),
 "(a)", cex = 2.2)

#################### t-distribution, d = 100
load("TPlot.RData") # Load results generated in "Main_t.R".
dset = 100
nuset = 4
alphaset = 1.25
npastrocftp = 1900
xcoal = as.numeric(names(TPlot))
ycoal = rep(0, length(xcoal))
names(ycoal) = xcoal
maxabs = function(x) max(abs(x))

# Assume the definitive results are in the final element of SNPlot; i.e.,
#   components of SNPlot are in ascending order of number of trajectories.
# Use global variable CoalesceTol assigned in "SetupFunctions.R".
for (i in names(ycoal)) { # Character; don't need numeric version.
 ycoal[[i]] = sum(
  apply(TPlot[[i]] - TPlot[[length(TPlot)]], 1, maxabs) <= CoalesceTol)
}
plot(xcoal, ycoal, xaxs = "i", yaxs = "i", type = "l",
 xlab = "Number of trajectories into the past",
 #main = paste("t-distribution, nu = 4, d =", dset),
 # Postscript doesn't like the en-dash character.  The hyphen in
 #   Postscript is quite wide anyway, so we don't really need it.
 #ylab = "Number of coalesced run–starting-point combinations",
 ylab = "Number of coalesced run-starting-point combinations")
lines(c(npastrocftp, npastrocftp), c(0, max(ycoal)), lty = 2)
#text(250, 600, "(b)", cex = 2.2)
text(min(xcoal) + 0.05 * (max(xcoal) - min(xcoal)),
 min(ycoal) + 0.92 * (max(ycoal) - min(ycoal)),
 "(b)", cex = 2.2)

# Closing code for Postscript file
dev.off()

######################################## Set up the Bayesian Lasso, used for
#   the next two figures
source("Prelim_Lasso.R")
# We need to run the function call "setglobalLasso(Llambda)" for each value of
#   the Lasso parameter lambda below.

#################### Histograms of T for the Bayesian Lasso: 3 plots on the
#   one page
setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 10)
postscript(width = 5, height = 7.8, file = "fighistlassot.ps")
par(mar = c(1.85, 4, 0, 2) + 0.1)
par(mfcol = c(3, 1))

histxlim = c(75, 325)

# The following code is repeated for each value of lambda, although the code
#   that does the graphics is a little different.  There are obviously more
#   efficient ways to program it but it's not a big deal.

########## Lambda = 0
lambda = 0
load("Lasso_0_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

hist(TsumSamp, 50, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.05 * (max(histxlim) - min(histxlim)),
 40, "(a)", cex = 2.2)

print(c(lambda, mean(TsumSamp), quantile(TsumSamp)))

########## Lambda = 0.237
lambda = 0.237
load("Lasso_0p237_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

hist(TsumSamp, 50, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.05 * (max(histxlim) - min(histxlim)),
 43, "(b)", cex = 2.2)

print(c(lambda, mean(TsumSamp), quantile(TsumSamp)))

########## Lambda = 5
lambda = 5
load("Lasso_5_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

# Different number of intervals to above, as histogram is compressed
hist(TsumSamp, 25, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.19 * (max(histxlim) - min(histxlim)),
 174, "(c)", cex = 2.2)

text(min(histxlim) + 0.725 * (max(histxlim) - min(histxlim)),
 0, "Sample values", pos = 4)

print(c(lambda, mean(TsumSamp), quantile(TsumSamp)))

# Output statistics of TsumSamp:
#   lambda      mean        0%       25%       50%       75%      100% 
#  0.00000 172.91896  92.48915 137.82437 168.19778 201.67053 319.35426 
#                           0%       25%       50%       75%      100% 
#  0.23700 165.81708  89.84233 131.34434 161.00166 194.48350 312.91420 
#                           0%       25%       50%       75%      100% 
#  5.00000 108.46716  80.23661 100.23888 106.74932 114.29945 193.80322 

# Closing code for Postscript file
dev.off()

#################### Histograms of S for the Bayesian Lasso: 3 plots on the
#   one page
setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 10)
postscript(width = 5, height = 7.8, file = "fighistlassos.ps")
par(mar = c(1.85, 4, 0.5, 2) + 0.1)
par(mfcol = c(3, 1))

histxlim = c(1266, 1370)

########## Lambda = 0
lambda = 0
load("Lasso_0_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression
 #   coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

hist(SsumSamp / 1000, 50, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.05 * (max(histxlim) - min(histxlim)),
 67, "(a)", cex = 2.2)

print(c(lambda, c(mean(SsumSamp), quantile(SsumSamp)) / 1000))

########## Lambda = 0.237
lambda = 0.237
load("Lasso_0p237_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression
 #   coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

hist(SsumSamp / 1000, 50, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.05 * (max(histxlim) - min(histxlim)),
 59, "(b)", cex = 2.2)

print(c(lambda, c(mean(SsumSamp), quantile(SsumSamp)) / 1000))

########## Lambda = 5
lambda = 5
load("Lasso_5_1000.RData")
setglobalLasso(Llambda = lambda)

dSamp = 12
d1Samp = 11
nBlockSamp = dim(QS)[1]
LbetaSamp = rep(betahat, nBlockSamp) +
 Ldiab %*% t(QS[, 1:d1Samp]) # De-scale Lasso beta (regression
 #   coefficients)
LtauSamp = tauhat * exp(cvtauhat * QS[,dSamp])
SsumSamp = apply((rep(LassoY, nBlockSamp) - LassoX %*% LbetaSamp)^2,
 2, sum)
TsumSamp = apply(abs(LbetaSamp[2:d1Samp,]), 2, sum) # Omit the
#   intercept coefficient.

hist(SsumSamp / 1000, 50, xlab = "", xaxs = "i", xlim = histxlim, main = "")
text(min(histxlim) + 0.05 * (max(histxlim) - min(histxlim)),
 65, "(c)", cex = 2.2)

text(min(histxlim) + 0.70 * (max(histxlim) - min(histxlim)),
 4, expression("Sample values" %*% "1000"), pos = 4)

print(c(lambda, c(mean(SsumSamp), quantile(SsumSamp)) / 1000))

# Output statistics of SsumSamp:
#  lambda     mean       0%      25%      50%      75%     100% 
#   0.000 1295.650 1270.337 1285.370 1293.563 1303.535 1351.483 
#                        0%      25%      50%      75%     100% 
#   0.237 1296.167 1269.322 1285.492 1293.339 1304.577 1364.419 
#                        0%      25%      50%      75%     100% 
#   5.000 1298.963 1272.067 1289.274 1297.182 1306.394 1364.465 

# Closing code for Postscript file
dev.off()

######################################## Matrices showing algorithm
#   design for limiting the number of points in a trajectory.
setEPS(horizontal = FALSE, onefile = FALSE, paper = "special",
 onefile = FALSE, pointsize = 8)
postscript(width = 5, height = 5, file = "figtransition.ps")

#X11(width = 5, height = 2.5)
plot(c(-5, 95), c(5, 105), asp = 1, type = "n")
#plot(c(0, 100), c(66.4, 103), asp = 1, type = "n",
# xaxt = "n", yaxt = "n", ann = FALSE, axes = FALSE)
Slice = 0.8
delta = 0.001
theta1 = (pi / 2) * seq(0, Slice, delta)
theta2 = (pi / 2) * seq(2 - Slice, 2, delta)
theta3 = (pi / 2) * seq(2, 2 + Slice, delta)
theta4 = (pi / 2) * seq(-Slice, 0, delta)
r = 3
x1 = r * cos(theta1)
x2 = r * cos(theta2)
x3 = r * cos(theta3)
x4 = r * cos(theta4)
y1 = r * sin(theta1)
y2 = r * sin(theta2)
y3 = r * sin(theta3)
y4 = r * sin(theta4)

# First matrix
x = r + 1.5 + c(x2, x3)
ytop = 95.5
ybottom = 74.3
y = c(ytop + y2, ybottom + y3)
lines(x, y)

for (i in seq(95, 75, -5))
 for (j in seq(5, 25, 5))
  text(j, i, "1")

x = 25.1 + c(x4, x1)
y = c(ybottom + y4, ytop + y1)
lines(x, y)

text(-2, 93, expression(frac(1, 5)))

# Arrows indicating origin and destination points
xoffs = -6
arrows(xoffs, ytop + r, xoffs, ybottom - r, length = 0.1)
#text(xoffs - 1.3, 0.5 * (ytop + ybottom), "Origin", adj = c(0.5, 0), srt = 90)
text(xoffs - 0.5, 0.5 * (ytop + ybottom), "Origin", adj = c(0.5, 1), srt = -90)
yoffs = ytop + r + 4
xoffs1 = 1.5
xoffs2 = 25.1 + r
arrows(xoffs1, yoffs, xoffs2, yoffs, length = 0.1)
text(0.5 * (xoffs1 + xoffs2), yoffs + 1, "Destination", adj = c(0.5, 0))

# Second matrix
xoffs = 55
x = xoffs + r + 1.5 + c(x2, x3)
ytop = 95.5
ybottom = 69.3
y = c(ytop + y2, ybottom + y3)
lines(x, y)

P = rbind(c(3, 1, 1, 0, 0, 0),
 c(1, 2, 1, 1, 0, 0),
 c(1, 1, 1, 1, 1, 0),
 c(0, 1, 1, 1, 1, 1),
 c(0, 0, 1, 1, 2, 1),
 c(0, 0, 0, 1, 1, 3))
#for (i in seq(95, 70, -5))
# for (j in xoffs + seq(5, 30, 5))
for (i in 1:6)
 for (j in 1:6)
  text(xoffs + 5 * j, 100 - 5 * i, P[i, j])

x = xoffs + 30.1 + c(x4, x1)
y = c(ybottom + y4, ytop + y1)
lines(x, y)

text(xoffs - 2, 93, expression(frac(1, 5)))

text(-6, 104, "(a)", cex = 1.6)
text(52, 104, "(b)", cex = 1.6)

dev.off()


==> anc/Main_CorrNormal.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# Main program for running the correlated normal distribution, up to 100
#   dimensions, using the Full Random Uniform Trajectory Sampler (FRUTS)
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

# This particular script does not contain code for the algorithms in the
#   article; it only loads functions defined in other scripts.  Nor does it
#   contain any significant amount of other intellectual property.

# This script loads the functions in this project's other scripts
#   "SetupFunctions.R", "Alg1_Hmc.R", "Alg2_FrutsTrajectory.R", "Alg3_Cftp.R"
#   and "AlgS1_Rocftp.R".  It then runs those functions with various settings.
# THIS SCRIPT IS INTENDED TO BE RUN INTERACTIVELY, ONE LINE AT A TIME.
#   RUNNING IT WITH THE "source" FUNCTION WILL TAKE A LONG TIME AND WILL LOSE
#   OUTPUT THAT IS INTENDED TO BE VIEWED INTERACTIVELY.

##############################################################################
# Load the scripts referred to above.
source("SetupFunctions.R")
source("Alg1_Hmc.R")
source("Alg2_FrutsTrajectory.R")
source("Alg3_Cftp.R")
source("AlgS1_Rocftp.R")

##############################################################################
# Run the correlated normal distributions documented in the article.
# Displayed output from functions is arranged so that a final column of
#   single-digit zeros denotes coalescence.  Two decimal places in the final
#   column denotes success of the rounding step (i.e., acceptance of
#   Metropolis-Hastings update) but lack of coalescence from at least one of
#   the starting points (i.e., a different final result from the previous
#   starting points).  More than two decimal places usually means that the
#   rounding step failed in at least one of the simulations, but sometimes
#   results from numerical roundoff error.

# Coalescence indicators given as comments after the function calls: when all
#   runs coalesce, no comment is given.  When they don't, the number that
#   don't is noted.  Stars mark the settings with minimum number of iterations
#   that coalesce completely (and for which the previous 10 calls with higher
#   numbers also coalesce completely), and those that coalesce on 90% (18/20)
#   of the runs (which are used to set the block length for ROCFTP).
# Runs of "Hmc" instead of "HmcRound" show the differences in the HMC runs
#   prior to rounding.  The biggest differences are noted, together with the
#   rows on which they occur.
# Comments on number of points per trajectory come from running "Diag()".
#   They apply to the HMC call immediately above the "Diag" line.

######################################## Correlated normal distribution

#################### 2-D
setglobal(d = 2)
qstart = setstart(d = 2)
rlist = setrandom(d = 2)

########## rho = 0.6
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(100, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(60, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(59, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(58, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(57, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(56, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(55, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(54, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(53, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(52, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(51, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(50, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(49, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(48, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(47, rlist), rho = 0.6) #*
Diag() # Range approx. between 5 and 35 points per trajectory: we see that the
#   target of 20 may be slightly higher than strictly necessary, but I
#   wouldn't go lower than that.  In real-life problems, we'd probably have to
#   go somewhat higher.
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(46, rlist), rho = 0.6) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(45, rlist), rho = 0.6) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(44, rlist), rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(43, rlist), rho = 0.6) #2
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(42, rlist), rho = 0.6) #2
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(41, rlist), rho = 0.6) #1*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(40, rlist), rho = 0.6) #5

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 41, NS = 1000, rho = 0.6)
# Block  1145 , burnt in  1 , coalesced  1000 , max  3 
# Max blocks between coalescence events =  3 
save(QS, file = "CN_0p6_2_1000.RData")

########## rho = 0.95
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(140, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(139, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(138, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(137, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(136, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(135, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(134, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(133, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(132, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(131, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(130, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(129, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(128, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(127, rlist), rho = 0.95)#*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(126, rlist), rho = 0.95)#1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(125, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(120, rlist), rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(119, rlist), rho = 0.95)#1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(115, rlist), rho = 0.95)#1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(110, rlist), rho = 0.95)#1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(100, rlist), rho = 0.95)#1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(90, rlist), rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(80, rlist), rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(70, rlist), rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(69, rlist), rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(68, rlist), rho = 0.95) #2
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(67, rlist), rho = 0.95) #2
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(66, rlist), rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(65, rlist), rho = 0.95) #2*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(64, rlist), rho = 0.95) #3
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(63, rlist), rho = 0.95) #5
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(62, rlist), rho = 0.95) #5
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(61, rlist), rho = 0.95) #6
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(60, rlist), rho = 0.95) #7

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 65, NS = 2500, rho = 0.95)
# Block  3058 , burnt in  1 , coalesced  2500 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "CN_0p95_2_1000.RData")

#################### 10-D
setglobal(d = 10)
qstart = setstart(d = 10)
rlist = setrandom(d = 10)

########## rho = 0.1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(110, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(106, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(105, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(104, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(103, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(102, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(101, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(100, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(99, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(98, rlist),
 DProg = TRUE, rho = 0.1)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(97, rlist),
 DProg = TRUE, rho = 0.1) #*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(96, rlist),
 DProg = TRUE, rho = 0.1) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(95, rlist),
 DProg = TRUE, rho = 0.1) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(90, rlist),
 DProg = TRUE, rho = 0.1) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(80, rlist),
 DProg = TRUE, rho = 0.1) #2
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(70, rlist),
 DProg = TRUE, rho = 0.1) #2*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(65, rlist),
 DProg = TRUE, rho = 0.1) #4
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(60, rlist),
 DProg = TRUE, rho = 0.1) #6

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 70, NS = 1000, rho = 0.1)
# Block  1142 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "CN_0p1_10_1000.RData")

########## rho = 0.6
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(400, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(375, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(350, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(340, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(335, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(330, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(325, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(320, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(315, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(310, rlist),
 DProg = TRUE, rho = 0.6)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(305, rlist),
 DProg = TRUE, rho = 0.6) #*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(300, rlist),
 DProg = TRUE, rho = 0.6) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(275, rlist),
 DProg = TRUE, rho = 0.6) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(250, rlist),
 DProg = TRUE, rho = 0.6) #2*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(225, rlist),
 DProg = TRUE, rho = 0.6) #6
Diag()

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 250, NS = 1000, rho = 0.6)
# Block  1170 , burnt in  1 , coalesced  1000 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "CN_0p6_10_1000.RData")

########## rho = 0.95
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1530, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1520, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1510, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1500, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1490, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1480, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1470, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1460, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1450, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1440, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1430, rlist),
 DProg = TRUE, rho = 0.95) #*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1420, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1400, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1390, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1380, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1370, rlist),
 DProg = TRUE, rho = 0.95)
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1360, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1300, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1200, rlist),
 DProg = TRUE, rho = 0.95) #1
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1100, rlist),
 DProg = TRUE, rho = 0.95) #1*
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(1000, rlist),
 DProg = TRUE, rho = 0.95) #3
HmcRound(UfuncCorr, UderivCorr, qstart, chooserandom(900, rlist),
 DProg = TRUE, rho = 0.95) #5

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 1100, NS = 1000, rho = 0.95)
# Block  1085 , burnt in  1 , coalesced  1000 , max  3 
# Max blocks between coalescence events =  3 
save(QS, file = "CN_0p95_10_1000.RData")

#################### 100-D
setglobal(d = 100)
qstart = setstart(d = 100)
rlist = setrandom(d = 100)

########## rho = 0.1
# Store results, as they take a long time.
CNPlot = list()
for (iPlot in seq(25, 500, 25)) CNPlot[[as.character(iPlot)]] = numeric(0)

iPlot = 375; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 350; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 325; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 300; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 280; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 275; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 270; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 265; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 260; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 255; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1)
iPlot = 250; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1) #*
Diag() # Mostly close to 20 points per trajectory; some numbers in the 60s and
#   some Metropolis-Hastings rejections
iPlot = 225; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1) #1*
iPlot = 200; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.1) #9

save(CNPlot, file = "CNPlot_0p1_100.RData")

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 225, NS = 1000, rho = 0.1)
# Block  1128 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "CN_0p1_100_1000.RData")

########## rho = 0.45
# Store results, as they take a long time.
CNPlot = list()
for (iPlot in seq(25, 2000, 25)) CNPlot[[as.character(iPlot)]] = numeric(0)

iPlot = 2000; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1975; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1950; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1925; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1900; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1875; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1850; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1825; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1810; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1805; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45)
iPlot = 1800; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #*
iPlot = 1775; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1750; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1725; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1575; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1550; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1525; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1500; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1400; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #2
iPlot = 1375; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1350; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #1
iPlot = 1325; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #2*
iPlot = 1300; CNPlot[[as.character(iPlot)]] = HmcRound(UfuncCorr, UderivCorr,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, rho = 0.45) #3
save(CNPlot, file = "CNPlot_0p45_100.RData")

QS = Rocftp(UfuncCorr, UderivCorr, qstart, npast = 1325, NS = 1000, rho = 0.45)
# Block  1206 , burnt in  1 , coalesced  1000 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "CN_0p45_100_1000.RData")


==> anc/Main_Lasso.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# Main program for running the Bayesian Lasso, using the Full Random Uniform
#   Trajectory Sampler (FRUTS)
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

# This particular script does not contain code for the algorithms in the
#   article; it only loads functions defined in other scripts.  Nor does it
#   contain any significant amount of other intellectual property.

# This script loads the functions in this project's other scripts
#   "SetupFunctions.R", "Alg1_Hmc.R", "Alg2_FrutsTrajectory.R", "Alg3_Cftp.R",
#   "AlgS1_Rocftp.R" and "Prelim_Lasso.R".  It then runs those functions with
#   various settings.
# THIS SCRIPT IS INTENDED TO BE RUN INTERACTIVELY, ONE LINE AT A TIME.
#   RUNNING IT WITH THE "source" FUNCTION WILL TAKE A LONG TIME AND WILL LOSE
#   OUTPUT THAT IS INTENDED TO BE VIEWED INTERACTIVELY.

##############################################################################
# Load the scripts referred to above.
source("SetupFunctions.R")
source("Alg1_Hmc.R")
source("Alg2_FrutsTrajectory.R")
source("Alg3_Cftp.R")
source("AlgS1_Rocftp.R")
source("Prelim_Lasso.R")

##############################################################################
# Run the Bayesian Lasso with settings documented in the article.
# Displayed output from functions is arranged so that a final column of
#   single-digit zeros denotes coalescence.  Two decimal places in the final
#   column denotes success of the rounding step (i.e., acceptance of
#   Metropolis-Hastings update) but lack of coalescence from at least one of
#   the starting points (i.e., a different final result from the previous
#   starting points).  More than two decimal places usually means that the
#   rounding step failed in at least one of the simulations, but sometimes
#   results from numerical roundoff error.

# Coalescence indicators given as comments after the function calls: when all
#   runs coalesce, no comment is given.  When they don't, the number that
#   don't is noted.  Stars mark the settings with minimum number of iterations
#   that coalesce completely (and for which the previous 10 calls with higher
#   numbers also coalesce completely), and those that coalesce on 90% (18/20)
#   of the runs (which are used to set the block length for ROCFTP).
# Runs of "Hmc" instead of "HmcRound" show the differences in the HMC runs
#   prior to rounding.  The biggest differences are noted, together with the
#   rows on which they occur.
# Comments on number of points per trajectory come from running "Diag()".
#   They apply to the HMC call immediately above the "Diag" line.

######################################## Bayesian Lasso (12 dimensions)
dsetLasso = 12
setglobal(d = dsetLasso)
qstart = setstart(d = dsetLasso)
rlist = setrandom(d = dsetLasso)

# Additional global variables used for the Lassed that are not passed as
#   parameters:
# * LassoX: design matrix
# * LassoY: y (dependent) variable
# * betahat: OLS estimates of regression coefficients
# * tauhat: estimate of parameter tau = 1 / sigma
# * Ldiab: lower triangular de-scaling matrix from q[1:(d - 1)] to regression
#   coefficients
# * cvtauhat: coefficient of variation of tauhat; q[d] is the scaled log of
#   tau (see calculation of Ltau below).
# * LassoDf: number of degrees of freedom for the model, = number of data
#   records + number of Lasso parameters.  We would subtract 1 if using tau as
#   a model parameter but not if using log(tau) which is what we do.

#################### lambda = 0
lambda = 0
setglobalLasso(Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(90, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(86, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(85, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(84, rlist),
 DProg = TRUE, Llambda = lambda)
Diag() # Very consistently around 22 points per trajectory
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(83, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(82, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(81, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(80, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(79, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(78, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(77, rlist),
 DProg = TRUE, Llambda = lambda) #*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(76, rlist),
 DProg = TRUE, Llambda = lambda) #2
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(74, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(70, rlist),
 DProg = TRUE, Llambda = lambda) #2
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(69, rlist),
 DProg = TRUE, Llambda = lambda) #2*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(68, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(66, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(64, rlist),
 DProg = TRUE, Llambda = lambda) #4
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(62, rlist),
 DProg = TRUE, Llambda = lambda) #4
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(60, rlist),
 DProg = TRUE, Llambda = lambda) #4
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(50, rlist),
 DProg = TRUE, Llambda = lambda) #6
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(40, rlist),
 DProg = TRUE, Llambda = lambda) #10

QS = Rocftp(UfuncLasso, UderivLasso, qstart, npast = 69, NS = 1000,
 Llambda = lambda)
# Block  1089 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "Lasso_0_1000.RData")

########## lambda = 0.237
lambda = 0.237
setglobalLasso(Llambda = lambda)

HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(114, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(113, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(112, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(111, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(110, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(109, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(108, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(107, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(106, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(105, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(104, rlist),
 DProg = TRUE, Llambda = lambda) #*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(103, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(102, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(101, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(100, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(99, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(98, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(97, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(96, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(95, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(94, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(93, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(92, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(91, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(90, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(85, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(80, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(75, rlist),
 DProg = TRUE, Llambda = lambda) #1*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(70, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(65, rlist),
 DProg = TRUE, Llambda = lambda) #3

QS = Rocftp(UfuncLasso, UderivLasso, qstart, npast = 75, NS = 1000,
 Llambda = lambda)
# Block  1057 , burnt in  1 , coalesced  1000 , max  3 
# Max blocks between coalescence events =  3 
save(QS, file = "Lasso_0p237_1000.RData")

########## lambda = 1
lambda = 1
setglobalLasso(Llambda = lambda)

HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(135, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(132, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(130, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(127, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(125, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(122, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(120, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(117, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(115, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(112, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(110, rlist),
 DProg = TRUE, Llambda = lambda) #*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(107, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(105, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(100, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(95, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(90, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(85, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(80, rlist),
 DProg = TRUE, Llambda = lambda) #1*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(75, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(70, rlist),
 DProg = TRUE, Llambda = lambda) #3
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(65, rlist),
 DProg = TRUE, Llambda = lambda) #6

QS = Rocftp(UfuncLasso, UderivLasso, qstart, npast = 80, NS = 1000,
 Llambda = lambda)
# Block  1109 , burnt in  1 , coalesced  1000 , max  3 
# Max blocks between coalescence events =  3 
save(QS, file = "Lasso_1_1000.RData")

########## lambda = 2
lambda = 2
setglobalLasso(Llambda = lambda)

HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(190, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(187, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(185, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(182, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(180, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(177, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(175, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(172, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(170, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(167, rlist),
 DProg = TRUE, Llambda = lambda)
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(165, rlist),
 DProg = TRUE, Llambda = lambda) #*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(160, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(155, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(150, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(145, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(140, rlist),
 DProg = TRUE, Llambda = lambda) #1
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(130, rlist),
 DProg = TRUE, Llambda = lambda) #2*
HmcRound(UfuncLasso, UderivLasso, qstart, chooserandom(120, rlist),
 DProg = TRUE, Llambda = lambda) #3

QS = Rocftp(UfuncLasso, UderivLasso, qstart, npast = 130, NS = 1000,
 Llambda = lambda)
# Block  1130 , burnt in  1 , coalesced  1000 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "Lasso_2_1000.RData")

########## lambda = 5
lambda = 5
setglobalLasso(Llambda = lambda)

# Store results, as they take a long time.  We'll work in multiples of 25
#   trajectories for the same reason.
BLPlot = list()
for (iPlot in seq(300, 1000, 25)) BLPlot[[as.character(iPlot)]] = numeric(0)

iPlot = 725; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 700; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 675; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 665; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 660; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 655; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 650; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 635; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 625; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 610; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda)
iPlot = 600; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #*
iPlot = 575; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #1
iPlot = 550; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #1
iPlot = 525; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #1
iPlot = 500; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #1
iPlot = 475; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #2*
iPlot = 450; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #3
iPlot = 425; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #4
iPlot = 400; BLPlot[[as.character(iPlot)]] = HmcRound(UfuncLasso, UderivLasso,
 qstart, chooserandom(iPlot, rlist), DProg = TRUE, Llambda = lambda) #8

save(BLPlot, file = "BLPlot_5.RData")

QS = Rocftp(UfuncLasso, UderivLasso, qstart, npast = 475, NS = 1000,
 Llambda = lambda)
# Block  1435 , burnt in  1 , coalesced  1000 , max  7 
# Max blocks between coalescence events =  7 
save(QS, file = "Lasso_5_1000.RData")


==> anc/Main_NormalMixture.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# Main program for running the normal mixture distribution, up to 100
#   dimensions, using the Full Random Uniform Trajectory Sampler (FRUTS)
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

# This particular script does not contain code for the algorithms in the
#   article; it only loads functions defined in other scripts.  Nor does it
#   contain any significant amount of other intellectual property.

# This script loads the functions in this project's other scripts
#   "SetupFunctions.R", "Alg1_Hmc.R", "Alg2_FrutsTrajectory.R", "Alg3_Cftp.R"
#   and "AlgS1_Rocftp.R".  It then runs those functions with various settings.
# THIS SCRIPT IS INTENDED TO BE RUN INTERACTIVELY, ONE LINE AT A TIME.
#   RUNNING IT WITH THE "source" FUNCTION WILL TAKE A LONG TIME AND WILL LOSE
#   OUTPUT THAT IS INTENDED TO BE VIEWED INTERACTIVELY.

##############################################################################
# Load the scripts referred to above.
source("SetupFunctions.R")
source("Alg1_Hmc.R")
source("Alg2_FrutsTrajectory.R")
source("Alg3_Cftp.R")
source("AlgS1_Rocftp.R")

##############################################################################
# Run the normal mixture distributions documented in the article.
# Displayed output from functions is arranged so that a final column of
#   single-digit zeros denotes coalescence.  Two decimal places in the final
#   column denotes success of the rounding step (i.e., acceptance of
#   Metropolis-Hastings update) but lack of coalescence from at least one of
#   the starting points (i.e., a different final result from the previous
#   starting points).  More than two decimal places usually means that the
#   rounding step failed in at least one of the simulations, but sometimes
#   results from numerical roundoff error.

# Coalescence indicators given as comments after the function calls: when all
#   runs coalesce, no comment is given.  When they don't, the number that
#   don't is noted.  Stars mark the settings with minimum number of iterations
#   that coalesce completely (and for which the previous 10 calls with higher
#   numbers also coalesce completely), and those that coalesce on 90% (18/20)
#   of the runs (which are used to set the block length for ROCFTP).
# Runs of "Hmc" instead of "HmcRound" show the differences in the HMC runs
#   prior to rounding.  The biggest differences are noted, together with the
#   rows on which they occur.
# Comments on number of points per trajectory come from running "Diag()".
#   They apply to the HMC call immediately above the "Diag" line.

######################################## Normal mixture distribution

#################### 1-D
setglobal(d = 1)
qstart = setstart(d = 1)
rlist = setrandom(d = 1)

########## mu = 4
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(100, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(99, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(98, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(97, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(96, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(95, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(94, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(93, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(92, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(91, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(90, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(89, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(88, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(87, rlist),
 mu = 4) #*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(86, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(80, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(79, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(78, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(75, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(70, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(69, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(68, rlist),
 mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(67, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(65, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(60, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(50, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(45, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(40, rlist),
 mu = 4) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(39, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(38, rlist),
 mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(37, rlist),
 mu = 4) #1*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(36, rlist),
 mu = 4) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(35, rlist),
 mu = 4) #3

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 37, NS = 2500,
 mu = 4)
# Block  2690 , burnt in  1 , coalesced  2500 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "NM_4_1_2500.RData")

########## mu = 6
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(300, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(250, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(240, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(230, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(220, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(210, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(209, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(208, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(207, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(206, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(205, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(204, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(203, rlist),
 mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(202, rlist),
 mu = 6) #*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(201, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(200, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(190, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(180, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(170, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(160, rlist),
 mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(150, rlist),
 mu = 6) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(149, rlist),
 mu = 6) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(148, rlist),
 mu = 6) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(147, rlist),
 mu = 6) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(146, rlist),
 mu = 6) #2*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(145, rlist),
 mu = 6) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(140, rlist),
 mu = 6) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(100, rlist),
 mu = 6) #4

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 146, NS = 1000,
 mu = 6)
# Block  1179 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "NM_6_1_1000.RData")

#################### 10-D
setglobal(d = 10)
qstart = setstart(d = 10)
rlist = setrandom(d = 10)

########## mu = 4
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(126, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(125, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(124, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(123, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(122, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(121, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(120, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(119, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(118, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(117, rlist),
 DProg = TRUE, mu = 4)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(116, rlist),
 DProg = TRUE, mu = 4) #*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(115, rlist),
 DProg = TRUE, mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(114, rlist),
 DProg = TRUE, mu = 4) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(110, rlist),
 DProg = TRUE, mu = 4) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(100, rlist),
 DProg = TRUE, mu = 4) #1*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(98, rlist),
 DProg = TRUE, mu = 4) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(96, rlist),
 DProg = TRUE, mu = 4) #4
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(94, rlist),
 DProg = TRUE, mu = 4) #5
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(92, rlist),
 DProg = TRUE, mu = 4) #5
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(90, rlist),
 DProg = TRUE, mu = 4) #5

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 100, NS = 1000,
 mu = 4)
# Block  1145 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "NM_4_10_1000.RData")

########## mu = 6
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(1100, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(1050, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(1020, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(1010, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(1000, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(990, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(980, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(970, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(960, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(950, rlist),
 DProg = TRUE, mu = 6)
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(940, rlist),
 DProg = TRUE, mu = 6) #*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(930, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(920, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(900, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(850, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(800, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(750, rlist),
 DProg = TRUE, mu = 6) #1
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(700, rlist),
 DProg = TRUE, mu = 6) #2
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(650, rlist),
 DProg = TRUE, mu = 6) #2*
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(600, rlist),
 DProg = TRUE, mu = 6) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(550, rlist),
 DProg = TRUE, mu = 6) #3
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(500, rlist),
 DProg = TRUE, mu = 6) #4
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(450, rlist),
 DProg = TRUE, mu = 6) #4
HmcRound(UfuncNormMix, UderivNormMix, qstart, chooserandom(400, rlist),
 DProg = TRUE, mu = 6) #5

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 650, NS = 500,
 mu = 6)
# Block  510 , burnt in  1 , coalesced  1000 , max  3 
# Max blocks between coalescence events =  3 
save(QS, file = "NM_6_10_500.RData")

#################### 100-D
setglobal(d = 100)
qstart = setstart(d = 100)
rlist = setrandom(d = 100)

########## mu = 4
# Store results, as they take a long time.  We'll work in multiples of 10 for
#   the same reason.
NMPlot = list()
for (iPlot in seq(10, 500, 10)) NMPlot[[as.character(iPlot)]] = numeric(0)

iPlot = 128; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 127; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 126; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 125; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 124; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 123; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 122; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 121; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 120; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 115; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 114; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 113; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #*
iPlot = 112; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #1
iPlot = 111; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #1
iPlot = 110; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 109; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #2
iPlot = 108; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4)
iPlot = 107; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #1
iPlot = 106; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #1
iPlot = 105; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #1
iPlot = 100; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #2
iPlot = 95; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #2*
iPlot = 90; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #3
iPlot = 80; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 4) #4

save(NMPlot, file = "NMPlot_4_100.RData")

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 95, NS = 1000,
 mu = 4)
# Block  1181 , burnt in  1 , coalesced  1000 , max  6 
# Max blocks between coalescence events =  6 
save(QS, file = "NM_4_100_1000.RData")

########## mu = 6
# Store results, as they take a long time.  We'll work generally in multiples
#   of 100 for the same reason.
NMPlot = list()
for (iPlot in seq(25, 2000, 25)) NMPlot[[as.character(iPlot)]] = numeric(0)

iPlot = 900; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6)
iPlot = 875; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6)
iPlot = 850; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6)
iPlot = 825; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6)
iPlot = 800; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6) #*
iPlot = 700; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6) #2*
iPlot = 600; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6) #3
iPlot = 500; NMPlot[[as.character(iPlot)]] = HmcRound(UfuncNormMix,
 UderivNormMix, qstart, chooserandom(iPlot, rlist), DProg = TRUE, mu = 6) #4

save(NMPlot, file = "NMPlot_6_100.RData")

QS = Rocftp(UfuncNormMix, UderivNormMix, qstart, npast = 700, NS = 500,
 mu = 6)
# Block  512 , burnt in  1 , coalesced  500 , max  2 
# Max blocks between coalescence events =  2 
save(QS, file = "NM_6_100_1000.RData")


==> anc/Main_StandardNormal.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# Main program for running the standard normal distribution, up to 100
#   dimensions, using the Full Random Uniform Trajectory Sampler (FRUTS)
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

# This particular script does not contain code for the algorithms in the
#   article; it only loads functions defined in other scripts.  Nor does it
#   contain any significant amount of other intellectual property.

# This script loads the functions in this project's other scripts
#   "SetupFunctions.R", "Alg1_Hmc.R", "Alg2_FrutsTrajectory.R", "Alg3_Cftp.R"
#   and "AlgS1_Rocftp.R".  It then runs those functions with various settings.
# THIS SCRIPT IS INTENDED TO BE RUN INTERACTIVELY, ONE LINE AT A TIME.
#   RUNNING IT WITH THE "source" FUNCTION WILL TAKE A LONG TIME AND WILL LOSE
#   OUTPUT THAT IS INTENDED TO BE VIEWED INTERACTIVELY.

##############################################################################
# Load the scripts referred to above.
source("SetupFunctions.R")
source("Alg1_Hmc.R")
source("Alg2_FrutsTrajectory.R")
source("Alg3_Cftp.R")
source("AlgS1_Rocftp.R")

##############################################################################
# Run the standard normal distributions documented in the article.
# Displayed output from functions is arranged so that a final column of
#   single-digit zeros denotes coalescence.  Two decimal places in the final
#   column denotes success of the rounding step (i.e., acceptance of
#   Metropolis-Hastings update) but lack of coalescence from at least one of
#   the starting points (i.e., a different final result from the previous
#   starting points).  More than two decimal places usually means that the
#   rounding step failed in at least one of the simulations, but sometimes
#   results from numerical roundoff error.

# Coalescence indicators given as comments after the function calls: when all
#   runs coalesce, no comment is given.  When they don't, the number that
#   don't is noted.  Stars mark the settings with minimum number of iterations
#   that coalesce completely (and for which the previous 10 calls with higher
#   numbers also coalesce completely), and those that coalesce on 90% (18/20)
#   of the runs (which are used to set the block length for ROCFTP).
# Runs of "Hmc" instead of "HmcRound" show the differences in the HMC runs
#   prior to rounding.  The biggest differences are noted, together with the
#   rows on which they occur.
# Comments on number of points per trajectory come from running "Diag()".
#   They apply to the HMC call immediately above the "Diag" line.

######################################## Standard normal distribution

#################### 1-D
setglobal(d = 1)
rlist = setrandom(d = 1)
qstart = setstart(d = 1)

HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(37, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(36, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(35, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(34, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(33, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(32, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(31, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(30, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(29, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(28, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(27, rlist)) #*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(26, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(25, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(24, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(23, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(22, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(21, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(20, rlist)) #1*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(19, rlist)) #3
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(18, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(17, rlist)) #3
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(16, rlist)) #5
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(15, rlist)) #4
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(14, rlist)) #7

QS = Rocftp(UfuncNorm, UderivNorm, qstart, npast = 20, NS = 50000)
# Block  52724 , burnt in  1 , coalesced  50000 , max  4
# Max blocks between coalescence =  4
save(QS, file = "Normal_1_50000.RData")
c(mean(QS), sqrt(var(QS)))
# Mean = 0.00187 (predicted zero), predicted s.e. of mean = 1 / sqrt(50000) =
#   0.0045, good!
# S.d. = 1.00189 (predicted 1), predicted s.e. of s.d. ~ 0.5 / sqrt(49999) =
#   0.0022, good!
hist(QS, 50) # Histogram
qqnorm(QS, pch = ".", cex = 2) # QQ plot
# Serial trace plots to show that points are uncorrelated
plot(QS, cex = 0.5, pch = 3,
 main = "Standard normal, d = 1",
 xlab = "Sample number", ylab = "Sample value")
plot(QS[1:1000,], cex = 0.5, pch = 3,
 main = "Standard normal, d = 1",
 xlab = "Sample number", ylab = "Sample value")
plot(QS[1:1000,], QS[2:1001,], cex = 0.5, pch = 3,
 main = "Standard normal, d = 1",
 xlab = "Sample", ylab = "Next sample")
NS = nrow(QS)
cov(QS[1:(NS - 1),], QS[2:NS,])
# Covariance = 0.0028 (predicted zero), predicted s.e. ~ 1 / sqrt(49999) =
#   0.0045, good!

########## Save the results for the plot of number of coalesced results versus
#   number of trajectories shown in the Supplementary Material.
SNPlot = list()
for (iPlot in 1:30) SNPlot[[as.character(iPlot)]] = numeric(0) # Initialize.
for (iPlot in 1:30) {
 cat(iPlot, "\n")
 SNPlot[[as.character(iPlot)]] = HmcRound(UfuncNorm,
  UderivNorm, qstart, chooserandom(iPlot, rlist), nu = 4)
}
# Save results
save(SNPlot, file = "SNPlot.RData")

########## Plot the results for information here.  The code for the plot shown
#   in the Supplementary Material is in "Figs.R".
dset = 1
npastrocftp = 20 # From results above: number of trajectories used for ROCFTP
xcoal = as.numeric(names(SNPlot))
ycoal = rep(0, length(xcoal))
names(ycoal) = xcoal
maxabs = function(x) max(abs(x))
# Assume the definitive results are in the final element of SNPlot; i.e.,
#   components of SNPlot are in ascending order of number of trajectories.
# Use global variable CoalesceTol assigned in "SetupFunctions.R".
for (i in names(ycoal)) { # Character; don't need numeric version
 ycoal[[i]] = sum(
  apply(SNPlot[[i]] - SNPlot[[length(SNPlot)]], 1, maxabs) <= CoalesceTol)
}
plot(xcoal, ycoal, xaxs = "i", yaxs = "i", type = "l",
 xlab = "Number of trajectories into the past",
 ylab = "Number of coalesced run–starting-point combinations",
 main = paste("Standard normal, d =", dset))
lines(c(npastrocftp, npastrocftp), c(0, max(ycoal)), lty = 2)

#################### 2-D: Doesn't appear in article but we want to check it
#   against the correlated normal with rho = 0.
setglobal(d = 2)
rlist = setrandom(d = 2)
qstart = setstart(d = 2)

HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(50, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(40, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(39, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(38, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(37, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(36, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(35, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(34, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(33, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(32, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(31, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(30, rlist)) #2

#################### 10-D
setglobal(d = 10)
rlist = setrandom(d = 10)
qstart = setstart(d = 10)

HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(75, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(74, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(73, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(72, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(71, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(70, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(69, rlist)) 
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(68, rlist)) 
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(67, rlist)) 
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(66, rlist)) 
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(65, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(64, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(63, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(62, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(61, rlist)) #*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(60, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(59, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(58, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(57, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(56, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(55, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(54, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(53, rlist)) #2*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(52, rlist)) #3
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(51, rlist)) #4
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(50, rlist)) #3

QS = Rocftp(UfuncNorm, UderivNorm, qstart, npast = 53, NS = 1000)
# Block  1147 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "Normal_10_1000.RData")
apply(QS, 2, mean)
sqrt(apply(QS, 2, var))
# Predicted s.e. of mean = 1 / sqrt(1000) = 0.032, good!
# Predicted s.e. of s.d. ~ 0.5 / sqrt(999) = 0.0168, good!
hist(c(QS), 50) # Histogram
qqnorm(c(QS), pch = ".", cex = 2) # QQ plot
# Serial trace plots to show that points are uncorrelated
plot(QS[, 1], cex = 0.5, pch = 3,
 main = "Standard normal, d = 10, component 1",
 xlab = "Sample number", ylab = "Sample value")
NS = nrow(QS)
plot(QS[1:(NS - 1), 1], QS[2:NS, 1], cex = 0.5, pch = 3,
 main = "Standard normal, d = 10, component 1",
 xlab = "Sample", ylab = "Next sample")
plot(QS[1:(NS - 1), 6], QS[2:NS, 6], cex = 0.5, pch = 3,
 main = "Standard normal, d = 10, component 6",
 xlab = "Sample", ylab = "Next sample")
cov(QS[1:(NS - 1), 1], QS[2:NS, 1])
# Covariance = 0.0024 (predicted zero), predicted s.e. ~ 1 / sqrt(999) =
#   0.0032, good!

#################### 100-D
setglobal(d = 100)
rlist = setrandom(d = 100)
qstart = setstart(d = 100)

HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(120, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(110, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(100, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(90, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(80, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(79, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(78, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(77, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(76, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(75, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(74, rlist))
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(73, rlist)) #*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(72, rlist)) #1
Hmc(UfuncNorm, UderivNorm, qstart, chooserandom(72, rlist)) # 38: 0.00065
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(70, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(65, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(60, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(59, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(58, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(57, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(56, rlist)) #1
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(55, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(54, rlist)) #2
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(53, rlist)) #2*
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(52, rlist)) #5
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(51, rlist)) #4
HmcRound(UfuncNorm, UderivNorm, qstart, chooserandom(50, rlist)) #7

QS = Rocftp(UfuncNorm, UderivNorm, qstart, npast = 53, NS = 1000)
# Block  1415 , burnt in  1 , coalesced  1000 , max  8 
# Max blocks between coalescence events =  8
save(QS, file = "Normal_100_1000.RData")


==> anc/Main_t.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# Main program for running the t distribution, up to 100 dimensions, using the
#   Full Random Uniform Trajectory Sampler (FRUTS)
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

# This particular script does not contain code for the algorithms in the
#   article; it only loads functions defined in other scripts.  Nor does it
#   contain any significant amount of other intellectual property.

# This script loads the functions in this project's other scripts
#   "SetupFunctions.R", "Alg1_Hmc.R", "Alg2_FrutsTrajectory.R", "Alg3_Cftp.R"
#   and "AlgS1_Rocftp.R".  It then runs those functions with various settings.
# THIS SCRIPT IS INTENDED TO BE RUN INTERACTIVELY, ONE LINE AT A TIME.
#   RUNNING IT WITH THE "source" FUNCTION WILL TAKE A LONG TIME AND WILL LOSE
#   OUTPUT THAT IS INTENDED TO BE VIEWED INTERACTIVELY.

##############################################################################
# Load the scripts referred to above.
source("SetupFunctions.R")
source("Alg1_Hmc.R")
source("Alg2_FrutsTrajectory.R")
source("Alg3_Cftp.R")
source("AlgS1_Rocftp.R")

##############################################################################
# Run the standard normal distributions documented in the article.
# Displayed output from functions is arranged so that a final column of
#   single-digit zeros denotes coalescence.  Two decimal places in the final
#   column denotes success of the rounding step (i.e., acceptance of
#   Metropolis-Hastings update) but lack of coalescence from at least one of
#   the starting points (i.e., a different final result from the previous
#   starting points).  More than two decimal places usually means that the
#   rounding step failed in at least one of the simulations, but sometimes
#   results from numerical roundoff error.

# Coalescence indicators given as comments after the function calls: when all
#   runs coalesce, no comment is given.  When they don't, the number that
#   don't is noted.  Stars mark the settings with minimum number of iterations
#   that coalesce completely (and for which the previous 10 calls with higher
#   numbers also coalesce completely), and those that coalesce on 90% (18/20)
#   of the runs (which are used to set the block length for ROCFTP).
# Runs of "Hmc" instead of "HmcRound" show the differences in the HMC runs
#   prior to rounding.  The biggest differences are noted, together with the
#   rows on which they occur.
# Comments on number of points per trajectory come from running "Diag()".
#   They apply to the HMC call immediately above the "Diag" line.

######################################## t distribution
# Use the "scaled" version, as this is a more honest test.

#################### 1-D
setglobal(d = 1)
rlist = setrandom(d = 1)
qstart = setstart(d = 1)

HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(40, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(39, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(38, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(37, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(36, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(35, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(34, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(33, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(32, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(31, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(30, rlist), nu = 4) #*
Diag() # Generally between 20 and 40 points per trajectory
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(29, rlist), nu = 4) #2
Hmc(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(29, rlist), nu = 4)
# 32: 0.0208; 45: 0.0062
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(28, rlist), nu = 4) #2
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(27, rlist), nu = 4) #1
Hmc(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(27, rlist), nu = 4)
# 33: 0.0078; 44: 0.0062
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(26, rlist), nu = 4) #2*
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(25, rlist), nu = 4) #3
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(24, rlist), nu = 4) #3
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(23, rlist), nu = 4) #3
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(22, rlist), nu = 4) #3
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(21, rlist), nu = 4) #4
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(20, rlist), nu = 4) #3

QS = Rocftp(Ufunc_tscal, Uderiv_tscal, qstart, npast = 26, NS = 10000, nu = 4)
# Block  10550 , burnt in  1 , coalesced  10000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "t_4_1_10000.RData")
c(mean(QS), sqrt(var(QS)))
# Mean = 0.0124 (predicted zero)
# Remember it's scaled by sqrt((nu + d) / nu):
# S.d. = 1.586 (predicted sqrt((nu + d) / (nu - 2)) = sqrt(5 / 2) = 1.581)
# Predicted s.d. of sample mean = 1.581 / sqrt(10000) = 0.0158
hist(QS, 50) # Histogram
qqplot(qt(((1:nrow(QS)) - 0.5) / nrow(QS), df = 4), QS, pch = ".", cex = 2,
 xlab = "Theoretical quantiles", ylab = "Observed values") # QQ plot: a bit
 #   curved at the ends but sample numbers are very low there.  It's very
 #   straight in the middle where sample numbers are high.  See more detail:
x = qt(((1:nrow(QS)) - 0.5) / nrow(QS), df = 4)
l = abs(x) <= 5
qqplot(x[l], sort(c(QS))[l], pch = ".", cex = 2,
 xlab = "Theoretical quantiles", ylab = "Observed values")
# Serial trace plots to show that points are uncorrelated
plot(QS, cex = 0.5, pch = 3,
 main = "t 4, d = 1",
 xlab = "Sample number", ylab = "Sample value")
plot(QS[1:1000,], cex = 0.5, pch = 3,
 main = "t 4, d = 1",
 xlab = "Sample number", ylab = "Sample value")
plot(QS[1:1000,], QS[2:1001,], cex = 0.5, pch = 3,
 main = "t 4, d = 1",
 xlab = "Sample", ylab = "Next sample")
NS = nrow(QS)
cov(QS[1:(NS - 1),], QS[2:NS,])
mean(QS[1:(NS - 1),] * QS[2:NS,])
# Auto-covariance (both versions) = 0.054 (predicted zero)
# Predicted s.e. of second version = variance / sqrt(999) = 2.5 / sqrt(999) =
#   0.079.

#################### 10-D
setglobal(d = 10)
rlist = setrandom(d = 10)
qstart = setstart(d = 10)

HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(300, rlist), nu = 4)#1
Diag() # About 29 up to 166 points per trajectory; more than desirable.  Try a
#   lower value of alpha.

rlist = setrandom(d = 10, alpha = 1.5)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(300, rlist), nu = 4)
Diag() # Around 18 to 107 points per trajectory, many around 20.  This is
#   probably as low as we want to go.
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(290, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(289, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(288, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(287, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(286, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(285, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(284, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(283, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(282, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(281, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(280, rlist), nu = 4)#*
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(279, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(278, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(277, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(276, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(275, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(274, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(273, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(272, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(271, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(270, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(269, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(268, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(267, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(266, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(265, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(260, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(255, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(250, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(245, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(240, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(235, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(230, rlist), nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(225, rlist), nu = 4)#1
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(220, rlist), nu = 4)#2
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(215, rlist), nu = 4)#2
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(210, rlist), nu = 4)#2
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(205, rlist), nu = 4)#2*
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(200, rlist), nu = 4)#3
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(195, rlist), nu = 4)#3

QS = Rocftp(Ufunc_tscal, Uderiv_tscal, qstart, npast = 205, NS = 1000, nu = 4)
# Block  1102 , burnt in  1 , coalesced  1000 , max  5 
# Max blocks between coalescence events =  5 
save(QS, file = "t_4_10_1000.RData")

#################### 100-D
setglobal(d = 100)
qstart = setstart(d = 100)
rlist = setrandom(d = 100, alpha = 1.5, maxpast = 2500)

HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(2225, rlist),
 DProg = TRUE, nu = 4)
Diag() # Around 30 to 130 points per trajectory, looks to be too many.

rlist = setrandom(d = 100, alpha = 1, maxpast = 2500)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(2225, rlist),
 DProg = TRUE, nu = 4) #20
Diag() # Around 10 to 20 points per trajectory and quite a lot of MH
#   rejections.  Clearly not enough points per trajectory.

# We'll choose alpha = 1.25 (in-between the above two values), which looks
#   like it should be OK.  Increase the maximum number of trajectories to
#   4000.  We don't want to run any risk of not being able to determine the
#   number at which coalescence occurs, and remains for higher numbers.
# Comments after the event: The results with alpha = 1.25, give about 30
#   points per trajectory, but it looks like we may be sailing close to the
#   wind.  The results show that when the different starting points don't
#   coalesce they often go spectacularly wrong.  This may be due to
#   trajectories' Metropolis-Hastings tests being rejected.  Hence a higher
#   number of points per trajectory may be warranted, to reduce the chance of
#   such rejections.

# Save the results for the plot of number of coalesced results versus number
#   of trajectories shown in the Supplementary Material.
TPlot = list()
for (iPlot in seq(25, 2400, 25)) TPlot[[as.character(iPlot)]] = numeric(0)

rlist = setrandom(d = 100, alpha = 1.25, maxpast = 4000)

# We'll first get the results we need for Table 1 of the paper.  Then we'll
#   fill in the rest for the figure.  Hope we don't need to store the first
#   few.  They'll be the same as the highest one stored (2400) if they
#   coalesce.
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(2500, rlist),
 DProg = TRUE, nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(2450, rlist),
 DProg = TRUE, nu = 4)
HmcRound(Ufunc_tscal, Uderiv_tscal, qstart, chooserandom(2425, rlist),
 DProg = TRUE, nu = 4)
 
iPlot = 2400; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2375; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2350; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2325; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2300; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2275; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2250; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
iPlot = 2225; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #*
Diag()
# Generally between 20 and 90 points per trajectory: that's around the target,
#   but, as remarked above, it might be sailing close to the wind for the t
#   distribution.
iPlot = 2200; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #1
iPlot = 2100; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #1
iPlot = 2000; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #1
iPlot = 1900; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #2*
iPlot = 1800; TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
 Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4) #3

for (iPlot in seq(25, 2200, 25)) {
 cat(iPlot, "\n")
 TPlot[[as.character(iPlot)]] = HmcRound(Ufunc_tscal,
  Uderiv_tscal, qstart, chooserandom(iPlot, rlist), DProg = TRUE, nu = 4)
}
# We now have results for iPlot = 25 up to 2200, and 2375.
TPlot[["2225"]] = TPlot[["2375"]]
TPlot[["2250"]] = TPlot[["2375"]]
TPlot[["2275"]] = TPlot[["2375"]]
TPlot[["2300"]] = TPlot[["2375"]]
TPlot[["2325"]] = TPlot[["2375"]]
TPlot[["2350"]] = TPlot[["2375"]]
TPlot[["2400"]] = TPlot[["2375"]]

# Save results
save(TPlot, file = "TPlot.RData")

QS = Rocftp(Ufunc_tscal, Uderiv_tscal, qstart, npast = 1900, NS = 1000, nu = 4)
# Block  1111 , burnt in  1 , coalesced  1000 , max  4 
# Max blocks between coalescence events =  4 
save(QS, file = "t_4_100_1000.RData")

########## Plot the coalescence results for information here.  The code for
#   the plot shown in the Supplementary Material is in "Figs.R".
dset = 100
npastrocftp = 1900 # From results above: number of trajectories used for ROCFTP
xcoal = as.numeric(names(TPlot))
ycoal = rep(0, length(xcoal))
names(ycoal) = xcoal
maxabs = function(x) max(abs(x))
# Assume the definitive results are in the final element of TPlot; i.e.,
#   components of TPlot are in ascending order of number of trajectories.
# Use global variable CoalesceTol assigned in "SetupFunctions.R".
for (i in names(ycoal)) { # Character; don't need numeric version
 ycoal[[i]] = sum(
  apply(TPlot[[i]] - TPlot[[length(TPlot)]], 1, maxabs) <= CoalesceTol)
}
plot(xcoal, ycoal, xaxs = "i", yaxs = "i", type = "l",
 xlab = "Number of trajectories into the past",
 ylab = "Number of coalesced run–starting-point combinations",
 main = paste("t distribution, nu = 4, d =", dset))
lines(c(npastrocftp, npastrocftp), c(0, max(ycoal)), lty = 2)


==> anc/Prelim_Lasso.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for running near-perfect simulations from Hamiltonian Monte Carlo
# This script contains functions to set global variables for running the
#   Bayesian Lasso, which is run in the script "Main_Lasso.R".
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# The programs in this project are free software: you can redistribute them
#   and/or modify them under the terms of the GNU General Public License as
#   published by the Free Software Foundation, either version 2 of the
#   License, or (at your option) any later version.
# The programs are distributed in the hope that they will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of MERCHANTABILITY
#   or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
#   for more details.
# You should have received a copy of the GNU General Public License along with
#   this program.  If not, see <https://www.gnu.org/licenses/>.

######################################## LU decomposition routine for a
#   symmetric, positive definite, non-sparse matrix.  Library routines don't
#   seem worth the trouble.  Here U = t(L), L is lower triangular and U is
#   upper triangular.
# This seems to be the easiest way to scale a vector to have variance matrix
#   equal to the identity matrix.
# We don't bother to check that the matrix is indeed symmetric and positive
#   definite.
# Do in place: overwrite x by L.
LUdecomp = function(x) {
 d = dim(x)[1]
 x[1, 1] = sqrt(x[1, 1])
 if (d > 1) {
  x[2:d, 1] = x[2:d, 1] / x[1, 1]
  for (j in 2:d) {
   x[j, j] = sqrt(x[j, j] - sum(x[j, 1:(j - 1)]^2))
   if (j < d) # Fill in the remainder of column j.
    for (i in (j + 1):d)
     x[i, j] = (x[i, j] - sum(x[j, 1:(j - 1)] * x[i, 1:(j - 1)])) / x[j, j]
  }
  for (i in 1:(d - 1)) # Put zeros in the upper triangle.
   x[i, (i + 1):d] = 0
 }
 x
}
#Upper triangle: comment out; we want the lower one for de-scaling.
#LUdecomp = function(x) {
# d = dim(x)[1]
# x[1, 1] = sqrt(x[1, 1])
# if (d > 1) {
#  x[1, 2:d] = x[1, 2:d] / x[1, 1]
#  for (i in 2:d) {
#   x[i, i] = sqrt(x[i, i] - sum(x[1:(i - 1), i]^2))
#   if (i < d)
#    for (j in (i + 1):d)
#     x[i, j] = (x[i, j] - sum(x[1:(i - 1), i] * x[1:(i - 1), j])) / x[i, i]
#  }
#  for (j in 1:(d - 1))
#   x[(j + 1):d, j] = 0
# }
# x
#}

######################################## Bayesian Lasso with diabetes data
#   from Efron et al. (2004)
# This function reads the data file "diabetes.data" which I downloaded.
# This function sets the global variables necessary to run the Bayesian Lasso.
#   The assignments to these global variables are made using the R operator
#   "<<-".
# Estimating the Lasso parameter Llambda is beyond the scope of this example.
#   (The capital "L" stands for "Lasso", just to make sure that variable names
#   don't get confused.)
# Note that in most instances this code uses the parameter tau = 1 / sigma
#   instead of the standard deviation sigma.  The parameter used in HMC is
#   log(tau).
# Global variables set by this function:
# * LassoX: design matrix
# * LassoY: y (dependent) variable
# * betahat: OLS estimates of regression coefficients
# * tauhat: estimate of parameter tau = 1 / sigma
# * Ldiab: lower triangular de-scaling matrix from q[1:(d - 1)] to regression
#   coefficients
# * cvtauhat: coefficient of variation of tauhat; q[d] is the scaled log of
#   tau (see calculation of Ltau below).
# * LassoDf: number of degrees of freedom for the model, = number of data
#   records + number of Lasso parameters.  We would subtract 1 if using tau as
#   a model parameter but not if using log(tau) which is what we do.
# * bquaddiab: "b" parameter in the quadratic formula solution for tauhat
# * Ldiabinv: inverse of Ldiab
# The last two parameters "bquaddiab" and "Ldiabinv" don't seem to have to be
#   global parameters but I am following the previous version of this code as
#   closely as possible.

# The structure of this code, "Main_Lasso.R", "Alg1_Hmc.R" and "Alg3_Cftp.R"
#   requires that the value of Llambda be specified in the call to function
#   "setglobalLasso", and again in the calls to the functions "Hmc" (which is
#   defined in "Alg1_Hmc.R") and "HmcRound" (which is defined in
#   "Alg3_Cftp.R").  The values have to agree.

setglobalLasso = function(Llambda) {
 diab = read.table("diabetes.data", header = TRUE)
 Xdiab = data.frame(Int = 1, diab[, -match("Y", names(diab))])
 LassoY <<- diab$Y
 ndiab = length(LassoY)
 pdiab = sum(names(Xdiab) != "Int") # Omit the constant from the list of
 #   parameters subject to the Lasso.
 # Standardise each x variable to have mean zero and variance 1.  We'll accept
 #   R's default to divide by n - 1 rather than n in calculating the variance.
 #   It doesn't really matter which we use; the important thing is to
 #   standardise them all in the same way.
 f = function(x) (x - mean(x)) / sqrt(var(x))
 IndBeta = names(Xdiab)[names(Xdiab) != "Int"] # Remove intercept.
 for (i in IndBeta)
  Xdiab[, i] = f(Xdiab[, i])
 LassoX <<- as.matrix(Xdiab) # Design matrix
 Hessian = t(LassoX) %*% LassoX # Without scale factor of tau^2 = 1 / sigma^2
 betahat <<- solve(Hessian, t(LassoX) %*% LassoY) # Ordinary least squares
 #   (OLS) estimates of the beta parameters
 varbetahat = solve(Hessian, diag(dim(Hessian)[1])) # Estimated variance of
 #   OLS estimators; lacks factor sigma^2 = 1 / tau^2.  Note that this doesn't
 #   change with the addition of the Lasso term.
 dimnames(varbetahat)[[2]] = dimnames(varbetahat)[[1]]
 corbetahat = varbetahat # Correlations
 for (i in 1:(pdiab + 1))
  corbetahat[i,] = corbetahat[i,] / sqrt(varbetahat[i, i])
 for (j in 1:(pdiab + 1))
  corbetahat[, j] = corbetahat[, j] / sqrt(varbetahat[j, j])
 #round(corbetahat, 3) # betahats for S1, S2, S3 and S5 are quite highly
 #   correlated with each other.  Also the betahats for S3 and S4 are
 #   moderately highly correlated.
 # It looks desirable to adjust for the correlations, not merely adjust each
 #   beta parameter separately.
 Fitted = LassoX %*% betahat # OLS fitted values 
 Shat = sum((LassoY - Fitted)^2) # OLS residual sum of squares
 
 # We presume that the intercept parameter is not part of the Lasso
 #   formulation.  Nevertheless, it should be part of the Bayesian sampling
 #   and should not be standardised out.  Efron et al. 2004 imply that they
 #   standardised it out by adjusting y to have mean zero and omitting the
 #   intercept from the model, which in my opinion is incorrect.  The other
 #   published papers don't seem to say what they did.
 That = sum(abs(betahat[IndBeta,]))
 LassoDf <<- ndiab + pdiab # Degrees of freedom: subtract 1 if using tau as a
 #   model parameter but not if using log(tau).
 sigmahat = sqrt(Shat / LassoDf) # OLS estimate with a few extra degrees of
 #   freedom
 
 # Value for Llambda is 0.237 from Park and Casella, but note that their prior
 #   for rho in their eq. (A.2) is wrong, and they don't say how (or indeed
 #   whether) they standardised their x variables.  The correct uninformative
 #   prior for rho is 1 / rho.
 # This value of Llambda appears to be much too low.
 
 # Some theory:
 # cv(sigmahat) = 1 / sqrt(2 * nu); nu = LassoDf; lambda = Llambda.
 # tauhat * sigmahat ~ 1 - lambda * T / (2 * nu * sigmahat).
 # Value of lambda to make tauhat differ from sigmahat by one s.d.:
 # lambda = sqrt(2 * nu) * sigmahat / T = sqrt(2 * S) / T = 9.65.
 # This is a very long way from 0.237!

 bquaddiab <<- Llambda * That # "b" parameter in quadratic formula for tauhat
 tauhat <<- 2 * LassoDf / (bquaddiab + sqrt(bquaddiab^2 + 4 * LassoDf * Shat))
 # tauhat is the approximate maximum likelihood estimate of tau = 1 /
 #   sigma.  It is approximate because we are using the OLS estimate
 #   of beta instead of the maximum likelihood estimate.  It should be
 #   good enough for our purposes of scaling the coordinates.  For
 #   scaling I'm more worried about the correlations and getting rid
 #   of them.
 cvtauhat <<- 1 / sqrt(LassoDf + Shat * tauhat^2) # Coefficient of variation

 Ldiab <<- LUdecomp(varbetahat) / tauhat # Include factor of sigma = 1/tau here.
 # If u ~ N(0, I), Ldiab %*% u ~ N(0, varbetahat).  This is how we
 #   convert back from the coordinates q used in HMC to the actual
 #   coordinates beta, which we need to do frequently to apply the
 #   likelihood formula.
 # We need the inverse of Ldiab to begin; i.e., to convert the initial
 #   estimates to HMC coordinates, which we only need to do once.
 Ldiabinv <<- solve(Ldiab, diag(dim(Ldiab)[1]))
}


==> anc/README.txt <==
This collection of files comprises R scripts to apply Hamiltonian Monte Carlo
 (HMC) (Duane et al., 1987) using the Full Random Uniform Trajectory Sampler
 (FRUTS) (Leigh and Northrop, newly developed; see reference below) and the
 near-perfect sampling algorithms coupling from the past (CFTP) (Propp and
 Wilson, 1996) and read-once coupling from the past (ROCFTP) (Wilson, 2000).

Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).  "Design
 of Hamiltonian Monte Carlo for coalescence to near-perfect simulation of
 general continuous distributions".  Citation of the journal article in any
 publication that uses the algorithms published in it would be greatly
 appreciated by the authors.

The R scripts are licensed with the GNU Public License, version 2 or higher
 (at the user's choice).  The author wishes the algorithms to be widely used
 and may be amenable to more permissive licences for particular cases.  Please
 contact George Leigh with queries: email addresses
 - george.m.leigh@gmail.com (personal, not ISP-dependent, currently forwarded
   to the optusnet email address below)
 - g.leigh@optusnet.com.au (personal, ISP-dependent but in daily use since
   2003)
 - george.leigh@daf.qld.gov.au (work address up to June 2021).

The main scripts being with "Main_" followed by the example name.  The other
 scripts load the functions used in the code, and are called by the main
 scripts.  These functions can be loaded using the "source" function in R.
 THE "source" FUNCTION SHOULD NOT BE USED FOR THE MAIN SCRIPTS.  THE MAIN
 SCRIPTS SHOULD BE RUN INTERACTIVELY, LINE BY LINE.  OTHERWISE THEY WILL TAKE
 A LONG TIME TO RUN AND THEIR OUTPUT WILL BE LOST.

The algorithm scripts, beginning with "Alg", broadly follow the algorithms in
 the article's pseudocode.  The script "SetupFunctions.R" contains functions
 that perform setup tasks neccessary to the project.  The script
 "Prelim_Lasso.R" does the setup for the Bayesian Lasso example used in the
 article.  The script "Figs.R" was used to generate the figures in the
 article.  Some of the methods it uses are not quite correct (early versions
 that lacked detailed balance), but they are adequate for the purposes of the
 figures.

Some RData files are included to provide some outputs that are generated by
 the R scripts but take a long time to run.

The examples in the article are
- Standard normal distribution (abbreviated "Normal" or "SN" in some file
  names)
- Correlated normal distribution ("CorrNormal", "CN"),
- Multivariate t-distribution, scaled using the Hessian at the origin ("t",
  "T")
- Mixture of standard normal distributions ("NM" for normal mixture)
- Bayesian Lasso using the Efron et al. (2004) diabetes data ("Lasso", "BL").
Other than the Bayesian Lasso (12 dimensions), all examples have been tested
 up to 100 dimensions.

The general file naming convention for the RData files has distribution name
 followed by parameter value (mu, nu, rho, lambda, according to the
 distribution), number of dimensions, and number of data vectors generated (if
 appropriate).  File names containing "Plot" store the output from CFTP used
 to gauge number of iterations required for coalescence; "SNPlot" and "TPlot"
 were used for Supplementary Figure S2.  The others are the output from
 ROCFTP.

The diabetes data for the Bayesian Lasso were downloaded from the following
 link:
 https://web.stanford.edu/~hastie/Papers/LARS/diabetes.data .
We know of no restrictions on the use of this data set, although obviously we
 expect that the original authors would appreciate citation of their paper.
 We scaled the explanatory variables ourselves rather than accepting anybody
 else's scaling.

We have made no attempt to optimize any of this code.  It would be easy to
 parallelize the different starting points, and, for CFTP, the different runs
 that use different sets of random numbers.  Also it would run much faster if
 the computationally intensive parts were written in a lower-level language
 (e.g., Fortran, C).

We ran the scripts using R version 4.1.1 for GNU/Linux.  Results may be
 reproducible exactly by others using this version; i.e., the random numbers
 and all the arithmetic may be the same; but this is uncertain.

List of file names in the zip files:
R scripts zip file:
- Alg1_Hmc.R             Algorithm 1 of article (not line for line, but close)
- Alg2_FrutsTrajectory.R Algorithm 2 of article (not line for line, but close)
                         (adds a great deal of complexity by  limiting the
                         number of trajectory points as in section S1)
- Alg3_Cftp.R            Algorithm 3 of article (rounding only; loops for
                         CFTP have already been included in Alg1)
- AlgS1_Rocftp.R         Supplementary Algorithm S1, ROCFTP
- Figs.R                 Code used to generate figures
- Main_CorrNormal.R      Correlated normal main script (interactive)
- Main_Lasso.R           Bayesian Lasso main script (interactive)
- Main_NormalMixture.R   Normal mixture main script (interactive)
- Main_StandardNormal.R  Standard normal main script (interactive)
- Main_t.R               t distribution main script (interactive)
- Prelim_Lasso.R         Setup for Bayesian Lasso
- SetupFunctions.R       General setup
- README.txt             Instructions
- diabetes.data          Data used for Bayesian Lasso example
RData zip file:
- BLPlot_5.RData         Bayesian Lasso coalescence, lambda = 5
- CN_0p1_100_1000.RData  Correlated normal ROCFTP output, rho = 0.1, d = 100
- CN_0p1_10_1000.RData   Correlated normal ROCFTP output, rho = 0.1, d = 10
- CN_0p45_100_1000.RData Correlated normal ROCFTP output, rho = 0.45, d = 100
- CN_0p6_10_1000.RData   Correlated normal ROCFTP output, rho = 0.6, d = 10
- CN_0p6_2_1000.RData    Correlated normal ROCFTP output, rho = 0.6, d = 2
- CN_0p95_10_1000.RData  Correlated normal ROCFTP output, rho = 0.95, d = 10
- CN_0p95_2_1000.RData   Correlated normal ROCFTP output, rho = 0.95, d = 2
- CNPlot_0p1_100.RData   Correlated normal coalescence, rho = 0.1, d = 100
- CNPlot_0p45_100.RData  Correlated normal coalescence, rho = 0.45, d = 100
- Lasso_0_1000.RData     Bayesian Lasso ROCFTP output, lambda = 0
- Lasso_0p237_1000.RData Bayesian Lasso ROCFTP output, lambda = 0.237
- Lasso_1_1000.RData     Bayesian Lasso ROCFTP output, lambda = 1
- Lasso_2_1000.RData     Bayesian Lasso ROCFTP output, lambda = 2
- Lasso_5_1000.RData     Bayesian Lasso ROCFTP output, lambda = 5
- NM_4_100_1000.RData    Normal mixture ROCFTP output, mu = 4, d = 100
- NM_4_10_1000.RData     Normal mixture ROCFTP output, mu = 4, d = 10
- NM_4_1_2500.RData      Normal mixture ROCFTP output, mu = 4, d = 1
- NM_6_100_1000.RData    Normal mixture ROCFTP output, mu = 6, d = 100
- NM_6_10_500.RData      Normal mixture ROCFTP output, mu = 6, d = 10
- NM_6_1_1000.RData      Normal mixture ROCFTP output, mu = 6, d = 1
- NMPlot_4_100.RData     Normal mixture coalescence, mu = 4, d = 100
- NMPlot_6_100.RData     Normal mixture coalescence, mu = 6, d = 100
- Normal_100_1000.RData  Standard normal ROCFTP output, d = 100
- Normal_10_1000.RData   Standard normal ROCFTP output, d = 10
- Normal_1_50000.RData   Standard normal ROCFTP output, d = 1
- SNPlot.RData           Standard normal coalescence, d = 1
- t_4_100_1000.RData     t ROCFTP output, nu = 4, d = 100
- t_4_10_1000.RData      t ROCFTP output, nu = 4, d = 10
- t_4_1_10000.RData      t ROCFTP output, nu = 4, d = 1
- TPlot.RData            t distribution coalescence, nu = 4, d = 100


==> anc/SetupFunctions.R <==
# -*- Text -*- for GNU Emacs
##############################################################################
# R code for setting up coupling from the past (CFTP) with Hamiltonian Monte
#   Carlo (HMC).  This script comprises the functions "setglobal" to set
#   global variables, "setrandom" to assign random numbers, "chooserandom" to
#   select a subset of random numbers, and "setstart" to generate starting
#   points.
# Author: George Leigh
# Copyright 2021 George Leigh
# Associated journal article: Leigh, G. M. and Northrop, A. R. (2021).
#   "Design of Hamiltonian Monte Carlo for coalescence to near-perfect
#   simulation of general continuous distributions".
# Citation of the journal article in any publication that uses the algorithms
#   published in it would be greatly appreciated by the authors.

# This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published
#   by the Free Software Foundation, either version 2 of the License,
#   or (at your option) any later version.
# This program is distributed in the hope that it will be useful, but
#   WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#   General Public License for more details.
# You should have received a copy of the GNU General Public License
#   along with this program.  If not, see
#   <https://www.gnu.org/licenses/>.

##############################################################################

######################################## Set global variables, which are not
#   expected to change throughout the running of this code for the results
#   shown in the article.
setglobal = function(d = 1) {
 nrunglobal <<- 20 # Number of independent runs (sets of random numbers)
 maxpoint <<- 1000 # Maximum number of points that we are allowed to construct
 #   on each side of a trajectory
 CoalesceTol <<- 1.0e-6 # Tolerance for coalescence: purely to cover numerical
 #   round-off error: coalescence is exact if the computer's arithmetic is.
 #   The numerical errors are surprisingly large in our examples.  Note that
 #   the target distribution is intended to be set to have unit variance, so
 #   this tolerance is the fraction of a standard deviation.

 # Random-number column indices
 jcount = 0
 jcount = jcount + 1; jK    <<- jcount # Kinetic energy K
 jcount = jcount + 1; jsel  <<- jcount  # Trajectory destination point
 jcount = jcount + 1; jMH   <<- jcount  # Trajectory Metropolis-Hastings test
 jcount = jcount + 1; jMHro <<- jcount  # Rounding Metropolis-Hastings test
 nsing <<- jcount # Number of columns of single random numbers
 jmom  <<- jcount + (1:d); jcount = jcount + d # Momentum vector p
 jdir  <<- jcount + (1:d); jcount = jcount + d # Direction vector
 jro   <<- jcount + (1:d); jcount = jcount + d # Rounding congruences
 ncolsim <<- jcount # Total number of columns of random numbers

 # Additional global variables are created in function "Hmc" in script
 #   "Alg1_Hmc.R":
 # - acceptsto: Number of trajectories accepted by Metropolis-Hastings tests
 # - npointsto: Number of points in those trajectories
} # setglobal

######################################## Set the values of the kinetic energy
#   parameter beta, and generate the random numbers.  Note: The paper finds
#   that beta = 2 for all iterations works best, but that wasn't apparent
#   before the research was conducted!
setrandom = function(d = 1, betaset = 2, alpha = 2, h = 0.05, nrun =
  nrunglobal, maxpast = 2000, w = 0.01, seed = 1) {
 # Function arguments:
 # - d: Number of dimensions
 # - betaset: Vector of values of beta to set (see description below of how
 #   long it can be)
 # - alpha: Parameter to characterize the tails of the target distribution:
 #   short-tailed distribution has alpha = 2; long-tailed distribution has
 #   alpha < 2.  See Supplementary section S2.
 # - h: Parameter for setting the time step (reciprocal of desired number of
 #   points in each trajectory)
 # - nrun: Number of runs: typically takes the value of the global variable
 #   "nrunglobal", unless being called by ROCFTP, in which case it should take
 #   the value 1 because this function will be called once for each ROCFTP
 #   block.
 # - maxpast: Maximum allowed number of iterations (HMC trajectories): the
 #   random numbers will change if a different value of maxpast is used.
 #   Values higher than 2000 (2500 and 4000) are used for some of the
 #   multivariate t-distributions described in the article.
 # - w: Width for final rounding, to make coalescence exact
 # - seed: Random number seed (argument to function "set.seed")
 nrvec = nrun * maxpast # Total number of random vectors to generate
 betavec = rep(2, maxpast) # Initialise all beta values to 2.
 # Note that R's routine "rgamma" uses a variable number of random numbers
 #   depending on its shape parameter, which is derived from beta.  Therefore
 #   the values of beta are important to the reproducibility of the random
 #   numbers.  Also for that reason, I have generated the kinetic-energy
 #   random numbers last, after all of the others, and reversed the order of
 #   them, with the expectation that if values of beta less than 2 are used,
 #   they will be early in the sequence, and all the late ones will be beta =
 #   2 (the only value which we have found to give coalescence).
 # The length of betaset does not have to match that of betavec.  If betaset
 #   is shorter, it is used to set the late values of beta.  The early values
 #   remain set to 2.  If betaset is longer, only the last maxpast values will
 #   be used.
 betalen = length(betaset)
 nbetaset = min(betalen, maxpast) # Number of values to set
 betavec[(maxpast - nbetaset + 1):maxpast] =
  betaset[(betalen - nbetaset + 1):betalen]
 # Expand the beta vector to cover the different sets of random numbers
 #   (runs).  Note: This is only for generating the random numbers.  This
 #   function will return the unexpanded vector.
 betarep = rep(betavec, nrun)

 # Formula for the time step (see article and derivation in Supplementary
 #   section S2).
 dtvec = 2 * h * alpha^(1 / alpha) * betavec^(1 / betavec - 1.0) *
  exp(lgamma(d / betavec) - lgamma((d - 1) / betavec + 1.0) +
   lgamma(d / alpha + (d - 1) / betavec + 1.0) -
   lgamma((d - 1) / alpha + (d - 1) / betavec + 1.0))

 # Generate the random numbers.
 # GML 20210905: Ensure that we use a uniform distribution for the rounding
 #   random numbers, not a normal distribution.  This will make slight changes
 #   to the values of the results, and to whether the rounded values are
 #   accepted by the final Metropolis-Hastings test for the rounding.
 #   Therefore there will be slight changes to the number of iterations taken
 #   to coalesce, which means the results have to be redone :( .  They will
 #   generally improve, as some of the normal numbers would have been large
 #   and resulted in Metropolis-Hastings rejection which may no longer occur.
 # A normal random variable takes two random numbers, whereas a uniform one
 #   takes only one.  We could duplicate the generation of the rounding random
 #   numbers, in order to make minimal changes to the results from the earlier
 #   version.  However, given that the results will change anyway, it doesn't
 #   seem worthwhile.
 # Zero or negative seed means use existing setting of random number seed.  We
 #   need that for ROCFTP, so as to repeat the same set of random numbers on
 #   the next call.
 if (seed > 0) set.seed(seed)
 rsim = array(0, dim = c(nrvec, ncolsim)) # Matrix to hold the simulations
 # I have checked that the rgamma routine correctly uses a vector for the
 #   shape parameter, even though its help doesn't mention that.  It doesn't
 #   work for matrices though!
 # We do the gamma random variables (column jK) last, because the number of
 #   random numbers they consume depends on the beta value.  I've also changed
 #   the order of them, to preserve the late rows if the beta value for them
 #   stays the same but the beta value for the early rows changes.  This is a
 #   bit complex.  We have to reverse the order within each run, and do the
 #   simulations for all the late rows (combined over all runs) before the
 #   early ones.  I do this with R's matrix function, reading by rows instead
 #   of columns.
 # It is safer to do each set of columns separately, rather than
 #   simulate multiple sets with the same function call.
 rsim[, jsel]  = runif(nrvec)
 rsim[, jMH]   = runif(nrvec)
 rsim[, jMHro] = runif(nrvec)
 rsim[, jmom]  = rnorm(d * nrvec) # 2 random numbers per random variable
 rsim[, jdir]  = rnorm(d * nrvec) # 2 random numbers per random variable
 rsim[, jro]   = runif(d * nrvec)
 #rsim[, jro] = runif(d * nrvec) # Repeat to make the random numbers the same
 #   as the old version of the code, so that we don't have to redo all the
 #   results in the article (didn't work well enough so commented out).

 # Finally, simulate K using gamma distributions (see above for why this is
 #   tricky).
 rsim[, jK] = rev(c(matrix(rgamma(nrvec, shape = d / c(matrix(rev(betarep),
  byrow = TRUE, ncol = maxpast, nrow = nrun))), byrow = TRUE, nrow = maxpast,
  ncol = nrun)))

 # Convert the directions of the momentum p and the direction vector b from
 #   normal random variables to directions (unit vectors).  Also multiply the
 #   direction unit vector of p by the magnitude calculated from K.  I have
 #   used d random numbers to generate a unit vector, where it would be
 #   possible, with a lot more work, to use only (d - 1) random numbers.  My
 #   way uses the statistical result that independent standard normal
 #   coordinates provide a multivariate standard normal distribution, so the
 #   distribution of its unit vector must be uniform on the unit sphere.
 f = function(x) x / sqrt(sum(x^2))
 # The cbind function below is for when d = 1, to force it into a matrix.
 rsim[, jmom] = rep((betarep * rsim[, jK])^(1 / betarep), d) *
  t(apply(cbind(rsim[, jmom]), 1, f))
 rsim[, jdir] = t(apply(cbind(rsim[, jdir]), 1, f))

 # Convert the rounding congruences of q from uniform on the interval
 #   [0, 1] to uniform on [0, w].
 rsim[, jro] = w * rsim[, jro]
 list(beta = betavec, dt = dtvec, rsim = rsim)
} # setrandom

######################################## Choose a specified number of
#   trajectories to simulate, which is usually less than the maximum allowed
#   number.  The function returns simply a logical vector of which ones to
#   pick.
chooserandom = function(npast, rlist) {
 # Function arguments:
 # - npast: Desired number of trajectories: must be less than or equal to
 #   length(rlist$beta).
 # - rlist: List matching the output of "setrandom" above: components are
 # - - beta: Vector of beta values, of length maxpast
 # - - dt: Vector of time steps, of length maxpast
 # - - rsim: Matrix of random numbers, number of rows = nrun * maxpast
 nrvec = nrow(rlist$rsim) # Total number of rows of random numbers, covering
 #   both different trajectories and different runs
 maxpast = length(rlist$beta)
 if (nrvec %% maxpast != 0 | length(rlist$dt) != maxpast) stop(
  "Numbers of trajectories do not match.")
 if (npast > maxpast) stop("Too many trajectories requested")
 nrun = nrvec / maxpast
 lchoose = (1:maxpast) > maxpast - npast + 0.1 # Choose the last npast
 #   trajectories.
 list(beta = rlist$beta[lchoose], dt = rlist$dt[lchoose],
  rsim = rlist$rsim[rep(lchoose, times = nrun),])
} # chooserandom

######################################## Set the starting points.
# Note: If I had my time again, I would set the random number seed here, to a
#   value other than that used above for the HMC random numbers.  Here,
#   however, we assume that "setrandom" has been run before this function, and
#   we continue the random numbers from there.
setstart = function(d = 1, mu = 0) {
 # Arguments: d = number of dimensions; mu = first-coordinate position of
 #   second mode (first mode is assumed to be always at zero, and second mode
 #   is assumed to be at zero in all coordinates except the first)
 # Set mu = 0 for unimodal distributions.

 dlim = min(d, 5) # Limited value of d, to keep the number of starting points
 #   manageable
 nstart = 2^dlim + 1 # Number of different starting points
 qstart = array(0, dim = c(nstart, d)) # Initialise matrix of starting points.
 # Last starting point is set to zeros (intended to be the maximum likelihood
 #   point), so there is no need to change the initial values for that one.

 # Deterministic starting values for the first dlim coordinates
 for (istart in 1:(2^dlim)) {
  x = istart - 1
  xdig = rep(0, dlim) # Vector to store the binary digits of x (0 or 1)
  for (j in 1:dlim) {
   xdig[j] = x %% 2
   x = x %/% 2
  }
  qstart[istart, 1:dlim] = 6.0 * (2 * xdig - 1) # Convert from (0, 1) to (-1,
  #   1), and multiply by 6 to get extreme values.  Note coordinates are
  #   intended to have been scaled to have unit variance and zero at the
  #   maximum-likelihood point.
 }

 # Random starting values for the other coordinates, if any
 if (d > dlim)
  for (istart in 1:(nstart - 1)) # Omit last starting point which is zero.
   qstart[istart, (dlim + 1):d] = 6.0 * (2 * round(runif(d - dlim)) - 1)

 # Adjust for a bimodal distribution to make sure that the starting points
 #   that are in the direction of muvec are extreme relative to the second
 #   mode.
 muvec = rep(0, d) # Position of second mode
 muvec[1] = mu
 # We use dot products for generality, although the generality isn't used in
 #   the current setup (second mode is displaced from the first mode only in
 #   the first coordinate).
 # GML 20200129: Ensure that we do matrix multiplication here.
 l = c(sum(qstart %*% cbind(muvec))) > 0 # Positive dot product of the
 #   starting vector with muvec: then we need to make it more extreme, so that
 #   it stays extreme with respect to the second mode at muvec.
 # GML 20210906: Ensure that muvec is added to rows, not columns.  Use a
 #   matrix function to make certain of it.
 if (sum(l) > 0) qstart[l,] =
  qstart[l,] + matrix(muvec, byrow = TRUE, nrow = sum(l), ncol = d)
 qstart
} # setstart

########################################
# Code to display diagnostics after the "Hmc" function is run: numbers of
#   trajectories where destination point was accepted by the trajectory's
#   Metropolis-Hastings test, and numbers of points on those trajectories.
# Comments in the "Main" R scripts about the number of points per trajectory
#   come from running this function.
Diag = function() {
 x = cbind(acceptsto, npointsto)
 round(cbind(x, x[, 2] / x[, 1]), 2)
}


==> anc/diabetes.data <==
AGE	SEX	BMI	BP	S1	S2	S3	S4	S5	S6	Y
59	2	32.1	101	157	93.2	38	4	4.8598	87	151
48	1	21.6	87	183	103.2	70	3	3.8918	69	75
72	2	30.5	93	156	93.6	41	4	4.6728	85	141
24	1	25.3	84	198	131.4	40	5	4.8903	89	206
50	1	23	101	192	125.4	52	4	4.2905	80	135
23	1	22.6	89	139	64.8	61	2	4.1897	68	97
36	2	22	90	160	99.6	50	3	3.9512	82	138
66	2	26.2	114	255	185	56	4.55	4.2485	92	63
60	2	32.1	83	179	119.4	42	4	4.4773	94	110
29	1	30	85	180	93.4	43	4	5.3845	88	310
22	1	18.6	97	114	57.6	46	2	3.9512	83	101
56	2	28	85	184	144.8	32	6	3.5835	77	69
53	1	23.7	92	186	109.2	62	3	4.3041	81	179
50	2	26.2	97	186	105.4	49	4	5.0626	88	185
61	1	24	91	202	115.4	72	3	4.2905	73	118
34	2	24.7	118	254	184.2	39	7	5.037	81	171
47	1	30.3	109	207	100.2	70	3	5.2149	98	166
68	2	27.5	111	214	147	39	5	4.9416	91	144
38	1	25.4	84	162	103	42	4	4.4427	87	97
41	1	24.7	83	187	108.2	60	3	4.5433	78	168
35	1	21.1	82	156	87.8	50	3	4.5109	95	68
25	2	24.3	95	162	98.6	54	3	3.8501	87	49
25	1	26	92	187	120.4	56	3	3.9703	88	68
61	2	32	103.67	210	85.2	35	6	6.107	124	245
31	1	29.7	88	167	103.4	48	4	4.3567	78	184
30	2	25.2	83	178	118.4	34	5	4.852	83	202
19	1	19.2	87	124	54	57	2	4.1744	90	137
42	1	31.9	83	158	87.6	53	3	4.4659	101	85
63	1	24.4	73	160	91.4	48	3	4.6347	78	131
67	2	25.8	113	158	54.2	64	2	5.2933	104	283
32	1	30.5	89	182	110.6	56	3	4.3438	89	129
42	1	20.3	71	161	81.2	66	2	4.2341	81	59
58	2	38	103	150	107.2	22	7	4.6444	98	341
57	1	21.7	94	157	58	82	2	4.4427	92	87
53	1	20.5	78	147	84.2	52	3	3.989	75	65
62	2	23.5	80.33	225	112.8	86	2.62	4.8752	96	102
52	1	28.5	110	195	97.2	60	3	5.2417	85	265
46	1	27.4	78	171	88	58	3	4.8283	90	276
48	2	33	123	253	163.6	44	6	5.425	97	252
48	2	27.7	73	191	119.4	46	4	4.852	92	90
50	2	25.6	101	229	162.2	43	5	4.7791	114	100
21	1	20.1	63	135	69	54	3	4.0943	89	55
32	2	25.4	90.33	153	100.4	34	4.5	4.5326	83	61
54	1	24.2	74	204	109	82	2	4.1744	109	92
61	2	32.7	97	177	118.4	29	6	4.9972	87	259
56	2	23.1	104	181	116.4	47	4	4.4773	79	53
33	1	25.3	85	155	85	51	3	4.5539	70	190
27	1	19.6	78	128	68	43	3	4.4427	71	142
67	2	22.5	98	191	119.2	61	3	3.989	86	75
37	2	27.7	93	180	119.4	30	6	5.0304	88	142
58	1	25.7	99	157	91.6	49	3	4.4067	93	155
65	2	27.9	103	159	96.8	42	4	4.6151	86	225
34	1	25.5	93	218	144	57	4	4.4427	88	59
46	1	24.9	115	198	129.6	54	4	4.2767	103	104
35	1	28.7	97	204	126.8	64	3	4.1897	93	182
37	1	21.8	84	184	101	73	3	3.912	93	128
37	1	30.2	87	166	96	40	4.15	5.0106	87	52
41	1	20.5	80	124	48.8	64	2	4.0254	75	37
60	1	20.4	105	198	78.4	99	2	4.6347	79	170
66	2	24	98	236	146.4	58	4	5.0626	96	170
29	1	26	83	141	65.2	64	2	4.0775	83	61
37	2	26.8	79	157	98	28	6	5.0434	96	144
41	2	25.7	83	181	106.6	66	3	3.7377	85	52
39	1	22.9	77	204	143.2	46	4	4.3041	74	128
67	2	24	83	143	77.2	49	3	4.4308	94	71
36	2	24.1	112	193	125	35	6	5.1059	95	163
46	2	24.7	85	174	123.2	30	6	4.6444	96	150
60	2	25	89.67	185	120.8	46	4.02	4.5109	92	97
59	2	23.6	83	165	100	47	4	4.4998	92	160
53	1	22.1	93	134	76.2	46	3	4.0775	96	178
48	1	19.9	91	189	109.6	69	3	3.9512	101	48
48	1	29.5	131	207	132.2	47	4	4.9345	106	270
66	2	26	91	264	146.6	65	4	5.5683	87	202
52	2	24.5	94	217	149.4	48	5	4.585	89	111
52	2	26.6	111	209	126.4	61	3	4.6821	109	85
46	2	23.5	87	181	114.8	44	4	4.7095	98	42
40	2	29	115	97	47.2	35	2.77	4.3041	95	170
22	1	23	73	161	97.8	54	3	3.8286	91	200
50	1	21	88	140	71.8	35	4	5.112	71	252
20	1	22.9	87	191	128.2	53	4	3.8918	85	113
68	1	27.5	107	241	149.6	64	4	4.92	90	143
52	2	24.3	86	197	133.6	44	5	4.5747	91	51
44	1	23.1	87	213	126.4	77	3	3.8712	72	52
38	1	27.3	81	146	81.6	47	3	4.4659	81	210
49	1	22.7	65.33	168	96.2	62	2.71	3.8918	60	65
61	1	33	95	182	114.8	54	3	4.1897	74	141
29	2	19.4	83	152	105.8	39	4	3.5835	83	55
61	1	25.8	98	235	125.8	76	3	5.112	82	134
34	2	22.6	75	166	91.8	60	3	4.2627	108	42
36	1	21.9	89	189	105.2	68	3	4.3694	96	111
52	1	24	83	167	86.6	71	2	3.8501	94	98
61	1	31.2	79	235	156.8	47	5	5.0499	96	164
43	1	26.8	123	193	102.2	67	3	4.7791	94	48
35	1	20.4	65	187	105.6	67	2.79	4.2767	78	96
27	1	24.8	91	189	106.8	69	3	4.1897	69	90
29	1	21	71	156	97	38	4	4.654	90	162
64	2	27.3	109	186	107.6	38	5	5.3083	99	150
41	1	34.6	87.33	205	142.6	41	5	4.6728	110	279
49	2	25.9	91	178	106.6	52	3	4.5747	75	92
48	1	20.4	98	209	139.4	46	5	4.7707	78	83
53	1	28	88	233	143.8	58	4	5.0499	91	128
53	2	22.2	113	197	115.2	67	3	4.3041	100	102
23	1	29	90	216	131.4	65	3	4.585	91	302
65	2	30.2	98	219	160.6	40	5	4.5218	84	198
41	1	32.4	94	171	104.4	56	3	3.9703	76	95
55	2	23.4	83	166	101.6	46	4	4.5218	96	53
22	1	19.3	82	156	93.2	52	3	3.989	71	134
56	1	31	78.67	187	141.4	34	5.5	4.0604	90	144
54	2	30.6	103.33	144	79.8	30	4.8	5.1417	101	232
59	2	25.5	95.33	190	139.4	35	5.43	4.3567	117	81
60	2	23.4	88	153	89.8	58	3	3.2581	95	104
54	1	26.8	87	206	122	68	3	4.382	80	59
25	1	28.3	87	193	128	49	4	4.382	92	246
54	2	27.7	113	200	128.4	37	5	5.1533	113	297
55	1	36.6	113	199	94.4	43	4.63	5.7301	97	258
40	2	26.5	93	236	147	37	7	5.5607	92	229
62	2	31.8	115	199	128.6	44	5	4.8828	98	275
65	1	24.4	120	222	135.6	37	6	5.5094	124	281
33	2	25.4	102	206	141	39	5	4.8675	105	179
53	1	22	94	175	88	59	3	4.9416	98	200
35	1	26.8	98	162	103.6	45	4	4.2047	86	200
66	1	28	101	195	129.2	40	5	4.8598	94	173
62	2	33.9	101	221	156.4	35	6	4.9972	103	180
50	2	29.6	94.33	300	242.4	33	9.09	4.8122	109	84
47	1	28.6	97	164	90.6	56	3	4.4659	88	121
47	2	25.6	94	165	74.8	40	4	5.5255	93	161
24	1	20.7	87	149	80.6	61	2	3.6109	78	99
58	2	26.2	91	217	124.2	71	3	4.6913	68	109
34	1	20.6	87	185	112.2	58	3	4.3041	74	115
51	1	27.9	96	196	122.2	42	5	5.0689	120	268
31	2	35.3	125	187	112.4	48	4	4.8903	109	274
22	1	19.9	75	175	108.6	54	3	4.1271	72	158
53	2	24.4	92	214	146	50	4	4.4998	97	107
37	2	21.4	83	128	69.6	49	3	3.8501	84	83
28	1	30.4	85	198	115.6	67	3	4.3438	80	103
47	1	31.6	84	154	88	30	5.1	5.1985	105	272
23	1	18.8	78	145	72	63	2	3.912	86	85
50	1	31	123	178	105	48	4	4.8283	88	280
58	2	36.7	117	166	93.8	44	4	4.9488	109	336
55	1	32.1	110	164	84.2	42	4	5.2417	90	281
60	2	27.7	107	167	114.6	38	4	4.2767	95	118
41	1	30.8	81	214	152	28	7.6	5.1358	123	317
60	2	27.5	106	229	143.8	51	4	5.1417	91	235
40	1	26.9	92	203	119.8	70	3	4.1897	81	60
57	2	30.7	90	204	147.8	34	6	4.7095	93	174
37	1	38.3	113	165	94.6	53	3	4.4659	79	259
40	2	31.9	95	198	135.6	38	5	4.804	93	178
33	1	35	89	200	130.4	42	4.76	4.9273	101	128
32	2	27.8	89	216	146.2	55	4	4.3041	91	96
35	2	25.9	81	174	102.4	31	6	5.3132	82	126
55	1	32.9	102	164	106.2	41	4	4.4308	89	288
49	1	26	93	183	100.2	64	3	4.5433	88	88
39	2	26.3	115	218	158.2	32	7	4.9345	109	292
60	2	22.3	113	186	125.8	46	4	4.2627	94	71
67	2	28.3	93	204	132.2	49	4	4.7362	92	197
41	2	32	109	251	170.6	49	5	5.0562	103	186
44	1	25.4	95	162	92.6	53	3	4.4067	83	25
48	2	23.3	89.33	212	142.8	46	4.61	4.7536	98	84
45	1	20.3	74.33	190	126.2	49	3.88	4.3041	79	96
47	1	30.4	120	199	120	46	4	5.1059	87	195
46	1	20.6	73	172	107	51	3	4.2485	80	53
36	2	32.3	115	286	199.4	39	7	5.4723	112	217
34	1	29.2	73	172	108.2	49	4	4.3041	91	172
53	2	33.1	117	183	119	48	4	4.382	106	131
61	1	24.6	101	209	106.8	77	3	4.8363	88	214
37	1	20.2	81	162	87.8	63	3	4.0254	88	59
33	2	20.8	84	125	70.2	46	3	3.7842	66	70
68	1	32.8	105.67	205	116.4	40	5.13	5.4931	117	220
49	2	31.9	94	234	155.8	34	7	5.3982	122	268
48	1	23.9	109	232	105.2	37	6	6.107	96	152
55	2	24.5	84	179	105.8	66	3	3.5835	87	47
43	1	22.1	66	134	77.2	45	3	4.0775	80	74
60	2	33	97	217	125.6	45	5	5.4467	112	295
31	2	19	93	137	73	47	3	4.4427	78	101
53	2	27.3	82	119	55	39	3	4.8283	93	151
67	1	22.8	87	166	98.6	52	3	4.3438	92	127
61	2	28.2	106	204	132	52	4	4.6052	96	237
62	1	28.9	87.33	206	127.2	33	6.24	5.4337	99	225
60	1	25.6	87	207	125.8	69	3	4.1109	84	81
42	1	24.9	91	204	141.8	38	5	4.7958	89	151
38	2	26.8	105	181	119.2	37	5	4.8203	91	107
62	1	22.4	79	222	147.4	59	4	4.3567	76	64
61	2	26.9	111	236	172.4	39	6	4.8122	89	138
61	2	23.1	113	186	114.4	47	4	4.8122	105	185
53	1	28.6	88	171	98.8	41	4	5.0499	99	265
28	2	24.7	97	175	99.6	32	5	5.3799	87	101
26	2	30.3	89	218	152.2	31	7	5.1591	82	137
30	1	21.3	87	134	63	63	2	3.6889	66	143
50	1	26.1	109	243	160.6	62	4	4.625	89	141
48	1	20.2	95	187	117.4	53	4	4.4188	85	79
51	1	25.2	103	176	112.2	37	5	4.8978	90	292
47	2	22.5	82	131	66.8	41	3	4.7536	89	178
64	2	23.5	97	203	129	59	3	4.3175	77	91
51	2	25.9	76	240	169	39	6	5.0752	96	116
30	1	20.9	104	152	83.8	47	3	4.6634	97	86
56	2	28.7	99	208	146.4	39	5	4.7274	97	122
42	1	22.1	85	213	138.6	60	4	4.2767	94	72
62	2	26.7	115	183	124	35	5	4.7875	100	129
34	1	31.4	87	149	93.8	46	3	3.8286	77	142
60	1	22.2	104.67	221	105.4	60	3.68	5.6276	93	90
64	1	21	92.33	227	146.8	65	3.49	4.3307	102	158
39	2	21.2	90	182	110.4	60	3	4.0604	98	39
71	2	26.5	105	281	173.6	55	5	5.5683	84	196
48	2	29.2	110	218	151.6	39	6	4.92	98	222
79	2	27	103	169	110.8	37	5	4.6634	110	277
40	1	30.7	99	177	85.4	50	4	5.3375	85	99
49	2	28.8	92	207	140	44	5	4.7449	92	196
51	1	30.6	103	198	106.6	57	3	5.1475	100	202
57	1	30.1	117	202	139.6	42	5	4.625	120	155
59	2	24.7	114	152	104.8	29	5	4.5109	88	77
51	1	27.7	99	229	145.6	69	3	4.2767	77	191
74	1	29.8	101	171	104.8	50	3	4.3944	86	70
67	1	26.7	105	225	135.4	69	3	4.6347	96	73
49	1	19.8	88	188	114.8	57	3	4.3944	93	49
57	1	23.3	88	155	63.6	78	2	4.2047	78	65
56	2	35.1	123	164	95	38	4	5.0434	117	263
52	2	29.7	109	228	162.8	31	8	5.1417	103	248
69	1	29.3	124	223	139	54	4	5.0106	102	296
37	1	20.3	83	185	124.6	38	5	4.7185	88	214
24	1	22.5	89	141	68	52	3	4.654	84	185
55	2	22.7	93	154	94.2	53	3	3.5264	75	78
36	1	22.8	87	178	116	41	4	4.654	82	93
42	2	24	107	150	85	44	3	4.654	96	252
21	1	24.2	76	147	77	53	3	4.4427	79	150
41	1	20.2	62	153	89	50	3	4.2485	89	77
57	2	29.4	109	160	87.6	31	5	5.3327	92	208
20	2	22.1	87	171	99.6	58	3	4.2047	78	77
67	2	23.6	111.33	189	105.4	70	2.7	4.2195	93	108
34	1	25.2	77	189	120.6	53	4	4.3438	79	160
41	2	24.9	86	192	115	61	3	4.382	94	53
38	2	33	78	301	215	50	6.02	5.193	108	220
51	1	23.5	101	195	121	51	4	4.7449	94	154
52	2	26.4	91.33	218	152	39	5.59	4.9053	99	259
67	1	29.8	80	172	93.4	63	3	4.3567	82	90
61	1	30	108	194	100	52	3.73	5.3471	105	246
67	2	25	111.67	146	93.4	33	4.42	4.585	103	124
56	1	27	105	247	160.6	54	5	5.0876	94	67
64	1	20	74.67	189	114.8	62	3.05	4.1109	91	72
58	2	25.5	112	163	110.6	29	6	4.7622	86	257
55	1	28.2	91	250	140.2	67	4	5.366	103	262
62	2	33.3	114	182	114	38	5	5.0106	96	275
57	2	25.6	96	200	133	52	3.85	4.3175	105	177
20	2	24.2	88	126	72.2	45	3	3.7842	74	71
53	2	22.1	98	165	105.2	47	4	4.1589	81	47
32	2	31.4	89	153	84.2	56	3	4.1589	90	187
41	1	23.1	86	148	78	58	3	4.0943	60	125
60	1	23.4	76.67	247	148	65	3.8	5.1358	77	78
26	1	18.8	83	191	103.6	69	3	4.5218	69	51
37	1	30.8	112	282	197.2	43	7	5.3423	101	258
45	1	32	110	224	134.2	45	5	5.4116	93	215
67	1	31.6	116	179	90.4	41	4	5.4723	100	303
34	2	35.5	120	233	146.6	34	7	5.5683	101	243
50	1	31.9	78.33	207	149.2	38	5.45	4.5951	84	91
71	1	29.5	97	227	151.6	45	5	5.0239	108	150
57	2	31.6	117	225	107.6	40	6	5.9584	113	310
49	1	20.3	93	184	103	61	3	4.6052	93	153
35	1	41.3	81	168	102.8	37	5	4.9488	94	346
41	2	21.2	102	184	100.4	64	3	4.585	79	63
70	2	24.1	82.33	194	149.2	31	6.26	4.2341	105	89
52	1	23	107	179	123.7	42.5	4.21	4.1589	93	50
60	1	25.6	78	195	95.4	91	2	3.7612	87	39
62	1	22.5	125	215	99	98	2	4.4998	95	103
44	2	38.2	123	201	126.6	44	5	5.0239	92	308
28	2	19.2	81	155	94.6	51	3	3.8501	87	116
58	2	29	85	156	109.2	36	4	3.989	86	145
39	2	24	89.67	190	113.6	52	3.65	4.804	101	74
34	2	20.6	98	183	92	83	2	3.6889	92	45
65	1	26.3	70	244	166.2	51	5	4.8978	98	115
66	2	34.6	115	204	139.4	36	6	4.9628	109	264
51	1	23.4	87	220	108.8	93	2	4.5109	82	87
50	2	29.2	119	162	85.2	54	3	4.7362	95	202
59	2	27.2	107	158	102	39	4	4.4427	93	127
52	1	27	78.33	134	73	44	3.05	4.4427	69	182
69	2	24.5	108	243	136.4	40	6	5.8081	100	241
53	1	24.1	105	184	113.4	46	4	4.8122	95	66
47	2	25.3	98	173	105.6	44	4	4.7622	108	94
52	1	28.8	113	280	174	67	4	5.273	86	283
39	1	20.9	95	150	65.6	68	2	4.4067	95	64
67	2	23	70	184	128	35	5	4.654	99	102
59	2	24.1	96	170	98.6	54	3	4.4659	85	200
51	2	28.1	106	202	122.2	55	4	4.8203	87	265
23	2	18	78	171	96	48	4	4.9053	92	94
68	1	25.9	93	253	181.2	53	5	4.5433	98	230
44	1	21.5	85	157	92.2	55	3	3.8918	84	181
60	2	24.3	103	141	86.6	33	4	4.6728	78	156
52	1	24.5	90	198	129	29	7	5.2983	86	233
38	1	21.3	72	165	60.2	88	2	4.4308	90	60
61	1	25.8	90	280	195.4	55	5	4.9972	90	219
68	2	24.8	101	221	151.4	60	4	3.8712	87	80
28	2	31.5	83	228	149.4	38	6	5.3132	83	68
65	2	33.5	102	190	126.2	35	5	4.9698	102	332
69	1	28.1	113	234	142.8	52	4	5.2781	77	248
51	1	24.3	85.33	153	71.6	71	2.15	3.9512	82	84
29	1	35	98.33	204	142.6	50	4.08	4.0431	91	200
55	2	23.5	93	177	126.8	41	4	3.8286	83	55
34	2	30	83	185	107.2	53	3	4.8203	92	85
67	1	20.7	83	170	99.8	59	3	4.0254	77	89
49	1	25.6	76	161	99.8	51	3	3.9318	78	31
55	2	22.9	81	123	67.2	41	3	4.3041	88	129
59	2	25.1	90	163	101.4	46	4	4.3567	91	83
53	1	33.2	82.67	186	106.8	46	4.04	5.112	102	275
48	2	24.1	110	209	134.6	58	4	4.4067	100	65
52	1	29.5	104.33	211	132.8	49	4.31	4.9836	98	198
69	1	29.6	122	231	128.4	56	4	5.451	86	236
60	2	22.8	110	245	189.8	39	6	4.3944	88	253
46	2	22.7	83	183	125.8	32	6	4.8363	75	124
51	2	26.2	101	161	99.6	48	3	4.2047	88	44
67	2	23.5	96	207	138.2	42	5	4.8978	111	172
49	1	22.1	85	136	63.4	62	2.19	3.9703	72	114
46	2	26.5	94	247	160.2	59	4	4.9345	111	142
47	1	32.4	105	188	125	46	4.09	4.4427	99	109
75	1	30.1	78	222	154.2	44	5.05	4.7791	97	180
28	1	24.2	93	174	106.4	54	3	4.2195	84	144
65	2	31.3	110	213	128	47	5	5.247	91	163
42	1	30.1	91	182	114.8	49	4	4.5109	82	147
51	1	24.5	79	212	128.6	65	3	4.5218	91	97
53	2	27.7	95	190	101.8	41	5	5.4638	101	220
54	1	23.2	110.67	238	162.8	48	4.96	4.9127	108	190
73	1	27	102	211	121	67	3	4.7449	99	109
54	1	26.8	108	176	80.6	67	3	4.9558	106	191
42	1	29.2	93	249	174.2	45	6	5.0039	92	122
75	1	31.2	117.67	229	138.8	29	7.9	5.7236	106	230
55	2	32.1	112.67	207	92.4	25	8.28	6.1048	111	242
68	2	25.7	109	233	112.6	35	7	6.0568	105	248
57	1	26.9	98	246	165.2	38	7	5.366	96	249
48	1	31.4	75.33	242	151.6	38	6.37	5.5683	103	192
61	2	25.6	85	184	116.2	39	5	4.9698	98	131
69	1	37	103	207	131.4	55	4	4.6347	90	237
38	1	32.6	77	168	100.6	47	4	4.625	96	78
45	2	21.2	94	169	96.8	55	3	4.4543	102	135
51	2	29.2	107	187	139	32	6	4.382	95	244
71	2	24	84	138	85.8	39	4	4.1897	90	199
57	1	36.1	117	181	108.2	34	5	5.2679	100	270
56	2	25.8	103	177	114.4	34	5	4.9628	99	164
32	2	22	88	137	78.6	48	3	3.9512	78	72
50	1	21.9	91	190	111.2	67	3	4.0775	77	96
43	1	34.3	84	256	172.6	33	8	5.5294	104	306
54	2	25.2	115	181	120	39	5	4.7005	92	91
31	1	23.3	85	190	130.8	43	4	4.3944	77	214
56	1	25.7	80	244	151.6	59	4	5.118	95	95
44	1	25.1	133	182	113	55	3	4.2485	84	216
57	2	31.9	111	173	116.2	41	4	4.3694	87	263
64	2	28.4	111	184	127	41	4	4.382	97	178
43	1	28.1	121	192	121	60	3	4.0073	93	113
19	1	25.3	83	225	156.6	46	5	4.7185	84	200
71	2	26.1	85	220	152.4	47	5	4.6347	91	139
50	2	28	104	282	196.8	44	6	5.3279	95	139
59	2	23.6	73	180	107.4	51	4	4.6821	84	88
57	1	24.5	93	186	96.6	71	3	4.5218	91	148
49	2	21	82	119	85.4	23	5	3.9703	74	88
41	2	32	126	198	104.2	49	4	5.4116	124	243
25	2	22.6	85	130	71	48	3	4.0073	81	71
52	2	19.7	81	152	53.4	82	2	4.4188	82	77
34	1	21.2	84	254	113.4	52	5	6.0936	92	109
42	2	30.6	101	269	172.2	50	5	5.4553	106	272
28	2	25.5	99	162	101.6	46	4	4.2767	94	60
47	2	23.3	90	195	125.8	54	4	4.3307	73	54
32	2	31	100	177	96.2	45	4	5.1874	77	221
43	1	18.5	87	163	93.6	61	2.67	3.7377	80	90
59	2	26.9	104	194	126.6	43	5	4.804	106	311
53	1	28.3	101	179	107	48	4	4.7875	101	281
60	1	25.7	103	158	84.6	64	2	3.8501	97	182
54	2	36.1	115	163	98.4	43	4	4.6821	101	321
35	2	24.1	94.67	155	97.4	32	4.84	4.852	94	58
49	2	25.8	89	182	118.6	39	5	4.804	115	262
58	1	22.8	91	196	118.8	48	4	4.9836	115	206
36	2	39.1	90	219	135.8	38	6	5.4205	103	233
46	2	42.2	99	211	137	44	5	5.0106	99	242
44	2	26.6	99	205	109	43	5	5.5797	111	123
46	1	29.9	83	171	113	38	4.5	4.585	98	167
54	1	21	78	188	107.4	70	3	3.9703	73	63
63	2	25.5	109	226	103.2	46	5	5.9506	87	197
41	2	24.2	90	199	123.6	57	4	4.5218	86	71
28	1	25.4	93	141	79	49	3	4.1744	91	168
19	1	23.2	75	143	70.4	52	3	4.6347	72	140
61	2	26.1	126	215	129.8	57	4	4.9488	96	217
48	1	32.7	93	276	198.6	43	6.42	5.1475	91	121
54	2	27.3	100	200	144	33	6	4.7449	76	235
53	2	26.6	93	185	122.4	36	5	4.8903	82	245
48	1	22.8	101	110	41.6	56	2	4.1271	97	40
53	1	28.8	111.67	145	87.2	46	3.15	4.0775	85	52
29	2	18.1	73	158	99	41	4	4.4998	78	104
62	1	32	88	172	69	38	4	5.7838	100	132
50	2	23.7	92	166	97	52	3	4.4427	93	88
58	2	23.6	96	257	171	59	4	4.9053	82	69
55	2	24.6	109	143	76.4	51	3	4.3567	88	219
54	1	22.6	90	183	104.2	64	3	4.3041	92	72
36	1	27.8	73	153	104.4	42	4	3.4965	73	201
63	2	24.1	111	184	112.2	44	4	4.9345	82	110
47	2	26.5	70	181	104.8	63	3	4.1897	70	51
51	2	32.8	112	202	100.6	37	5	5.7746	109	277
42	1	19.9	76	146	83.2	55	3	3.6636	79	63
37	2	23.6	94	205	138.8	53	4	4.1897	107	118
28	1	22.1	82	168	100.6	54	3	4.2047	86	69
58	1	28.1	111	198	80.6	31	6	6.0684	93	273
32	1	26.5	86	184	101.6	53	4	4.9904	78	258
25	2	23.5	88	143	80.8	55	3	3.5835	83	43
63	1	26	85.67	155	78.2	46	3.37	5.037	97	198
52	1	27.8	85	219	136	49	4	5.1358	75	242
65	2	28.5	109	201	123	46	4	5.0752	96	232
42	1	30.6	121	176	92.8	69	3	4.2627	89	175
53	1	22.2	78	164	81	70	2	4.1744	101	93
79	2	23.3	88	186	128.4	33	6	4.8122	102	168
43	1	35.4	93	185	100.2	44	4	5.3181	101	275
44	1	31.4	115	165	97.6	52	3	4.3438	89	293
62	2	37.8	119	113	51	31	4	5.0434	84	281
33	1	18.9	70	162	91.8	59	3	4.0254	58	72
56	1	35	79.33	195	140.8	42	4.64	4.1109	96	140
66	1	21.7	126	212	127.8	45	4.71	5.2781	101	189
34	2	25.3	111	230	162	39	6	4.9767	90	181
46	2	23.8	97	224	139.2	42	5	5.366	81	209
50	1	31.8	82	136	69.2	55	2	4.0775	85	136
69	1	34.3	113	200	123.8	54	4	4.7095	112	261
34	1	26.3	87	197	120	63	3	4.2485	96	113
71	2	27	93.33	269	190.2	41	6.56	5.2417	93	131
47	1	27.2	80	208	145.6	38	6	4.804	92	174
41	1	33.8	123.33	187	127	45	4.16	4.3175	100	257
34	1	33	73	178	114.6	51	3.49	4.1271	92	55
51	1	24.1	87	261	175.6	69	4	4.4067	93	84
43	1	21.3	79	141	78.8	53	3	3.8286	90	42
55	1	23	94.67	190	137.6	38	5	4.2767	106	146
59	2	27.9	101	218	144.2	38	6	5.1874	95	212
27	2	33.6	110	246	156.6	57	4	5.0876	89	233
51	2	22.7	103	217	162.4	30	7	4.8122	80	91
49	2	27.4	89	177	113	37	5	4.9053	97	111
27	1	22.6	71	116	43.4	56	2	4.4188	79	152
57	2	23.2	107.33	231	159.4	41	5.63	5.0304	112	120
39	2	26.9	93	136	75.4	48	3	4.1431	99	67
62	2	34.6	120	215	129.2	43	5	5.366	123	310
37	1	23.3	88	223	142	65	3.4	4.3567	82	94
46	1	21.1	80	205	144.4	42	5	4.5326	87	183
68	2	23.5	101	162	85.4	59	3	4.4773	91	66
51	1	31.5	93	231	144	49	4.7	5.2523	117	173
41	1	20.8	86	223	128.2	83	3	4.0775	89	72
53	1	26.5	97	193	122.4	58	3	4.1431	99	49
45	1	24.2	83	177	118.4	45	4	4.2195	82	64
33	1	19.5	80	171	85.4	75	2	3.9703	80	48
60	2	28.2	112	185	113.8	42	4	4.9836	93	178
47	2	24.9	75	225	166	42	5	4.4427	102	104
60	2	24.9	99.67	162	106.6	43	3.77	4.1271	95	132
36	1	30	95	201	125.2	42	4.79	5.1299	85	220
36	1	19.6	71	250	133.2	97	3	4.5951	92	57

